Resolvent sampling based Rayleigh-Ritz method for large-scale nonlinear eigenvalue problems

A new algorithm, denoted by RSRR, is presented for solving large-scale nonlinear eigenvalue problems (NEPs) with a focus on improving the robustness and reliability of the solution, which is a challenging task in computational science and engineering. The proposed algorithm utilizes the Rayleigh-Ritz procedure to compute all eigenvalues and the corresponding eigenvectors lying within a given contour in the complex plane. The main novelties are the following. First and foremost, the approximate eigenspace is constructed by using the values of the resolvent at a series of sampling points on the contour, which effectively circumvented the unreliability of previous schemes that using high-order contour moments of the resolvent. Secondly, an improved Sakurai-Sugiura algorithm is proposed to solve the projected NEPs with enhancements on reliability and accuracy. The user-defined probing matrix in the original algorithm is avoided and the number of eigenvalues is determined automatically by provided strategies. Finally, by approximating the projected matrices with the Chebyshev interpolation technique, RSRR is further extended to solve NEPs in the boundary element method, which is typically difficult due to the densely populated matrices and high computational costs. The good performance of RSRR is demonstrated by a variety of benchmark examples and large-scale practical applications, with the degrees of freedom ranging from several hundred up to around one million. The algorithm is suitable for parallelization and easy to implement in conjunction with other programs and software.

==> figs/fig_beam_eigenvalues.m <==
addpath('D:/gcc/rdeig/kifmm3d/xjynep/nep_rr_general');% 

ev =    1.0e+03 * [  0.017718692476800 + 0.002041955261955i
  0.098614828286643 + 0.006822288769292i
  0.227053979567955 + 0.003053366087292i
  0.249042837290417 + 0.000021856148955i
  0.264060130977332 + 0.018497633090063i
  0.512811624516567 + 0.033457745033545i
  0.697472101989304 + 0.022551089135908i
  0.849397788755960 + 0.052377838434912i
  1.199964234879514 + 0.053293716326323i
  1.273167457369831 + 0.070326569025440i
  1.460646070127475 + 0.000377363900247i];

a0 = 6.4;
a1 = 1592.4;
ctr = (a0+a1)/2;
rad = (a1-a0)/2;
N = 400;
[ss,gt] = ellipseQuad(N, ctr, rad, 0.5);

% ploteigs(ev, ss, 0)

    xe = real(ev);
    ye = imag(ev);
    yc = imag(ss);
    xc = real(ss);
    yc = yc(:);
    xc = xc(:);
    
    xc = [xc; xc(1)];
yc = [yc; yc(1)];

FigW=14;
FigH=FigW*.6;
fs = 14;
Figure=figure(1000);clf;

set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = plot(xe, ye, 'k+', xc, yc, '-')
set(pt, 'LineWidth',1, 'MarkerSize',8, 'MarkerEdgeColor','k',...
                'MarkerFaceColor','k')
set(pt(2), 'LineWidth',0.5, 'MarkerSize',0.5, 'MarkerEdgeColor','k',...
                'MarkerFaceColor','k')
set(gca,'FontSize',fs)
xlim([0,1600])
axis equal

    xlabel('Real part','fontsize',fs)
    ylabel('Imag part','fontsize',fs)

==> figs/fig_fourBenchmarks.m <==
% plot for four benchmarks


%% wiresaw1
% N=100, L=1. Max relative error of Tx is 6.90081e-008
wire_eerr_X = [4.58773822838438e-011
     1.04644063374998e-010
     7.17832713452674e-011
     5.12479793270179e-011
     1.01725076088342e-010
      1.4140064841993e-010
     8.77961768742682e-011
     8.74938953388372e-011
     1.12862866999513e-010
     2.81351312874736e-010
     2.16327614231528e-010
     1.14893593108555e-010
     2.34559200088249e-010
     2.38048790054104e-010
     2.64111162808756e-010
     1.08580838050425e-009
     1.17085094492299e-009
        2.49634992972e-010
     4.57785684815397e-010
     1.08489036983231e-009
     5.61646981771944e-010
     6.06966678592385e-010
     4.07454307520759e-010
     1.03116542828743e-009
     4.74807664525872e-010
     2.93734234315958e-010
     4.40975499323711e-010
     1.13699651191614e-010
     2.21850830027995e-010
     1.38902041512893e-010
     6.22059816568716e-011
     1.08732025801813e-010
     8.82504753062578e-011
     2.06068599015988e-010
     3.97499292441904e-011
     2.80260472209767e-011
     3.37020308910834e-011
     3.34576055934533e-011];
 % N=100, L=1. Max relative error of Tx is 43.5181
wire_eerr_M = [1.72318800666837e-012
     6.08017399249601e-010
     1.47757899513024e-007
      2.3040869415051e-007
     2.14741169836391e-006
     4.03146075280559e-005
       0.00220058059829531
       0.00111816652761752
        0.0536500556297716
         0.234148042620018
         0.823929266532334
         0.640852099400028
           6.1127367101132
          6.18716783119954
          34.2879117593962
          13.7827216141193
          26.7452541044972
          131.754502255012
          44.9099285069156
          22.5108333788373
          32.0233111249596
          50.8753141209252
          13.9274181603085
          18.2555112465903
          25.2413410427547
          4.56935210978334
          1.01989834918853
         0.727644609329774
         0.284092006416913
        0.0278928624326754
       0.00435014411789248
      0.000659060280064494
       4.458888193363e-005
     5.26836479624048e-006
     4.43662881965175e-007
     3.14976234630271e-008
     4.79182176632731e-010
     5.69447588653713e-011];
 
wire_sv_M = [3.89485175450028
         0.404084026060077
         0.314405440999161
         0.136062024157604
        0.0665840865179996
        0.0415940259415611
         0.022660467917245
         0.013783150372322
       0.00662847522731019
        0.0031113879873932
       0.00146763226217229
       0.00076526367439682
      0.000362526213633511
      0.000161906585025438
     6.70499821229722e-005
     3.34841553698938e-005
     1.62720060332368e-005
     6.41322379866233e-006
      3.7393220702863e-006
     1.48451782511417e-006
     5.15478380940949e-007
     1.86001372915555e-007
     6.34733048171502e-008
     2.05625027439492e-008
     7.05477052430796e-009
     2.80649586048757e-009
     9.88658175776011e-010
     6.96998495721798e-010
     2.47196204777312e-010
     8.10119756469469e-011
     1.92404749562732e-011
     5.42504869484187e-012
     1.52551190647549e-012
     4.85121072286568e-013
     2.35779553974701e-013
     6.61582043506556e-014
     1.69325666423499e-014
     9.87657771286492e-015
     2.06367415885843e-015
     3.39603350187385e-016
     3.25034004312953e-017
     4.22764120476674e-018
     1.27096180842582e-018
     8.06127270425064e-019
     5.33622207887278e-019
     3.62239957400162e-019
     3.24518682981138e-019
     2.78289624208273e-019
     2.14950460013676e-019
     1.89818200229255e-019
      1.5574013651845e-019
     1.40427915233241e-019
     1.20708215944043e-019
     1.02882550970218e-019
     9.63203393500323e-020
     8.79561485908856e-020
     8.09278847183244e-020
     7.82686114629108e-020
     7.21051991754101e-020
     6.53963477427594e-020
      6.1698655319956e-020
     5.30062603701275e-020
     5.10446939555709e-020
     5.01490968173002e-020
      4.4901089229522e-020
      4.3452930864472e-020
     4.16589193274277e-020
     3.95260367914098e-020
     3.77357393648458e-020
     3.65889507310327e-020
     3.40828529003477e-020
     3.03742442163357e-020
     2.97208797011003e-020
      2.8236211885858e-020
     2.66625994046466e-020
     2.46537400215414e-020
     2.43785361505307e-020
     2.30837987369335e-020
     2.10837104320564e-020
     2.02323876430206e-020
     1.95089887073007e-020
     1.88489161632333e-020
     1.79440827094955e-020
     1.73354595618807e-020
     1.68253791815206e-020
     1.61425743095308e-020
     1.47838473587154e-020
     1.40368104909909e-020
     1.31570085557906e-020
     1.24151351144566e-020
     1.19706937513375e-020
     1.09261269434029e-020
     1.05018537861941e-020
     1.00470379439348e-020
     9.59320916465674e-021
     9.36396097589096e-021
     8.92296194770641e-021
     8.42887597516554e-021
     7.60635453124287e-021
     7.45230390662264e-021];
 wire_sv_X = [0.184105267338273
        0.0624273544475333
        0.0339083543605238
        0.0281860534414174
        0.0197629240780006
        0.0171806329804838
        0.0140703722544177
        0.0131146099548644
        0.0110868417353902
       0.00956965595703694
       0.00805436967644696
       0.00751941557548954
       0.00657458295909489
       0.00578556542583734
       0.00545317196390365
       0.00531658521903906
       0.00455480866102753
         0.003501286777583
       0.00316916578732598
        0.0029945725725256
       0.00243527811329273
       0.00191051465126848
       0.00178860196755198
       0.00138297056093724
       0.00135558314708188
       0.00120089633332948
       0.00105787162808748
      0.000857849175180336
      0.000704051481606226
       0.00057371811793193
      0.000402482598363094
      0.000371150571056884
      0.000361300703169914
      0.000294906835416789
      0.000237008887272374
      0.000215134746197672
      0.000158759681892163
      0.000122747180909577
     9.61688839743116e-005
     6.59117484531459e-005
     5.67493171818278e-005
     3.05520074004887e-005
       1.243796836136e-005
     2.43627840937406e-006
     7.60054499198295e-007
     3.42323694624151e-007
     6.20657342279898e-008
      3.7616514328823e-008
     8.06689474137352e-009
     4.72107209064136e-009
     8.33569563462368e-010
     2.38497283752263e-010
     5.61167042361345e-011
     9.02714227612471e-012
     2.77420476227928e-012
      5.3433922754605e-013
     7.18780198840422e-014
     2.43867000706643e-014
     5.92099335572162e-015
       1.537568143955e-015
     5.35580667994397e-016
     1.34761303706604e-016
     4.09361866872578e-017
     3.10685529518386e-017
      1.9839692468141e-017
     1.80120456706297e-017
     1.05888874066164e-017
     9.42437237784213e-018
     8.55457309620757e-018
     6.48008656899287e-018
     6.06069386260186e-018
      4.6208143033032e-018
     3.44740371312155e-018
     2.94870070830023e-018
     2.64405080231239e-018
     2.07741448660396e-018
     1.77071716437439e-018
     1.61148449191239e-018
     1.27029114973052e-018
     1.04687427602405e-018
     9.64726987809981e-019
     7.31621538743857e-019
     5.35849087091977e-019
     5.07479971157582e-019
     3.81293128340584e-019
     3.27565618728504e-019
     2.79285898587969e-019
      2.4468341294518e-019
     2.14013120162585e-019
     1.86786566750725e-019
      1.7833902186435e-019
     1.63183780790727e-019
     1.49050663774145e-019
     1.31787562252778e-019
     1.04548648751181e-019
     8.59285484701693e-020
     6.76510430971778e-020
     5.68394830174254e-020
     2.59231123520517e-020
     8.60014367315414e-021];
 
 % acoustic L = 2;  N = 200; Max relative error of Tx is 5.4194e-012
 acoustic_X = [2.32934037072304e-012
     2.37558715206659e-012
     2.57533710640528e-012
     3.19712275560744e-012
      3.9762925298581e-012
     5.20852840199565e-012
     6.19888347464877e-012
     6.78532380040269e-012
     6.85889366510316e-012
     7.01194952229079e-012
     7.57552506656306e-012
     8.29607677276845e-012
     9.58961126157831e-012
     9.42167343108278e-012
     9.90202249052425e-012
     1.00999770075876e-011
     1.00580848808953e-011
     9.77389345466799e-012
     1.10731655798589e-011
     1.05347270217224e-011
     1.05283548174474e-011
      1.1291767123893e-011
     1.36037056937799e-011
     1.67626757391098e-011
     2.09101441694109e-011
     1.98951820890615e-011
      2.1920658804554e-011
     2.14777841094901e-011
     2.12439392392606e-011
      2.6073782674795e-011
     3.44269211354559e-011
     3.51239081908682e-011
     3.35137779040473e-011
     4.60978447052886e-011
      6.0038134478731e-011
     6.10947584082619e-011
     4.50981436674187e-011
     3.09393602177043e-011
     1.85980711490477e-011
     6.45812040008246e-012];
acoustic_M = [2.69811706441231e-012
     7.10155941240962e-011
      1.4968169521713e-009
     1.78288519271534e-008
     1.57324228354269e-007
      1.8818512616227e-006
     1.51736941579639e-005
     6.72881810236728e-005
       0.00020713738103901
      0.000622883675829553
       0.00182648644404268
       0.00294747095830727
        0.0046947552785928
        0.0118367303838765
        0.0201713381528454
         0.041619954176438
        0.0637368570168551
          0.08085981952228
         0.129548913401452
         0.175543503310546
         0.201648655322268
         0.576846257060732
         0.196633257001785
          1.91120718549286
         0.195347547624151
         0.122543703344963
        0.0554949819074195
        0.0244003512297791
        0.0191005288598934
        0.0106677687802256
       0.00519619759744925
       0.00289190125444678
       0.00145294391670104
      0.000589966530905479
      0.000244932981753965
     7.66627940852705e-005
     1.78454898152813e-005
      2.6766396865654e-006
      5.0993182110861e-007
     3.76959972083068e-008];

 acoustic_sv_M = [43071314.7684446
          1507479.53763634
          125293.509297116
          17189.9178280482
          3751.96908330683
          1728.72508425021
          658.484507096491
          321.614631883297
          191.871693545063
           84.246640707526
          36.9108412490114
          15.9603697872631
          13.6883164441957
          6.52962321055045
          4.52630856958413
          2.56533227028165
          2.16370534974169
          1.34582267857575
          1.06909158966978
         0.554071164652722
          0.50003190026414
         0.206946855475291
         0.198210090956969
         0.103582604074939
        0.0681919609779615
        0.0627381944625467
        0.0302403285201781
        0.0202060689219595
        0.0111418998315252
       0.00690775401306587
       0.00343405295656426
       0.00201853838387494
       0.00111693874611215
      0.000607664490514071
      0.000263944792486688
      0.000154095727502788
     7.37760146828748e-005
     3.76084210267981e-005
     1.36096886047411e-005
     6.01907236106193e-006
     2.48160210868675e-006
     2.68826264577817e-007
     1.72824617268782e-007
     4.55686157771415e-008
     5.11911763584939e-009
     3.83052751686637e-009
     2.70928171735631e-009
     2.48373213445756e-009
     2.36892185292736e-009
     2.20613622640691e-009
     2.16189403296425e-009
     2.08023053250645e-009
     2.01248382692293e-009
     1.89683385111604e-009
     1.86225388360496e-009
     1.77059696413201e-009
     1.71710581666104e-009
     1.63808745929222e-009
      1.6322880538317e-009
     1.55442019883424e-009
     1.48432654531226e-009
     1.46610331289531e-009
     1.43164384152317e-009
     1.38366576538667e-009
     1.35221397586111e-009
      1.3001442450602e-009
     1.26459994521798e-009
     1.21347508513327e-009
     1.17540193810978e-009
     1.15247361851977e-009
     1.12370667737569e-009
     1.09716737552289e-009
     1.05580621467749e-009
     1.04004582320332e-009
     1.00083841675164e-009
     9.63693983670788e-010
      9.2628203092221e-010
     9.10916873775567e-010
     8.99518285108654e-010
     8.68822852002009e-010
     8.44891098218177e-010
     8.24931659824485e-010
     7.90948812159678e-010
     7.82454528224258e-010
     7.64880694594189e-010
     7.45235876301561e-010
     7.08599751771868e-010
     6.82385116528955e-010
     6.59491725385998e-010
     6.48103483331936e-010
     6.28184374911744e-010
     6.17320988258685e-010
     6.04434686842087e-010
     5.91221505076989e-010
     5.78689061259617e-010
     5.62159504896525e-010
     5.33822726846358e-010
     5.23294198120784e-010
     5.06928720153284e-010
     4.96642839067815e-010
     4.75096215287348e-010
     4.68845670446745e-010
     4.61614144153742e-010
     4.49535237225436e-010
     4.38705866089191e-010
     4.32638551914211e-010
     4.17083401376111e-010
     4.13404287205285e-010
     4.00692067471613e-010
     3.89300645926826e-010
     3.80020297097962e-010
     3.63321430277547e-010
     3.57790646775753e-010
     3.54723429449159e-010
     3.39958110276082e-010
     3.28207377221951e-010
     3.18059399969689e-010
     3.10672577134645e-010
     3.05515362127982e-010
     3.02681488009265e-010
     2.94012820984341e-010
     2.82651369419562e-010
     2.79292197874699e-010
     2.70566357239757e-010
     2.62578369431431e-010
     2.54132024659467e-010
     2.51184035270969e-010
     2.47032953782557e-010
     2.39427893999668e-010
     2.35529057959279e-010
     2.31369276999882e-010
     2.28454250539649e-010
     2.18012105495034e-010
     2.12603757605515e-010
     2.09617853793774e-010
     2.04091051718801e-010
     1.99277430735135e-010
     1.95587559755125e-010
     1.92012288313246e-010
     1.87288700682422e-010
     1.87190504382839e-010
     1.79839825637007e-010
     1.72226370223169e-010
     1.69246615247607e-010
     1.62599985419331e-010
     1.59027257655454e-010
     1.54613300235111e-010
     1.48947868346485e-010
     1.45892707297756e-010
     1.44040662478646e-010
     1.42018150400876e-010
     1.36794985592231e-010
      1.3496712726157e-010
     1.32212843201221e-010
     1.28402111661616e-010
     1.26297647518931e-010
     1.22805410824022e-010
      1.1926305350479e-010
     1.16807804490962e-010
      1.1313864948805e-010
     1.11010909685835e-010
     1.07624490693348e-010
     1.06921860584999e-010
     1.03673713202232e-010
      1.0111066074992e-010
     9.87921333092432e-011
     9.67169135623586e-011
     9.43633703070686e-011
     9.23633923832057e-011
     8.93467562782287e-011
      8.7512685302384e-011
      8.5789122138888e-011
     8.34039267348691e-011
     8.19846401457281e-011
     8.00467026281216e-011
     7.80114859038953e-011
     7.55778451360418e-011
     7.36799999444241e-011
     7.17674694911408e-011
     7.05526445951835e-011
     6.95869893573162e-011
     6.70512089914544e-011
     6.51824890425301e-011
     6.36194716995768e-011
     6.15989628064175e-011
     6.01668739443784e-011
     5.90092240180301e-011
     5.84873518544149e-011
     5.62776378432108e-011
     5.51154740581172e-011
     5.38437815206382e-011
     5.18891445424351e-011
     5.07498378551698e-011
     4.81811228773859e-011
     4.75458279058539e-011
     4.57122970711034e-011
     4.39146125136541e-011
     4.30618692170626e-011
     4.05714131562311e-011
      3.8404789827127e-011];
 
acoustic_sv_X = [45515953.339218
          4211193.68451706
          917137.089906591
          229115.171490247
          69581.0673638889
          25640.0817763218
          10849.2141810523
           5134.0323125853
          2698.27448545675
          1602.92004963073
          1166.02051778026
          811.178034039751
          542.481751977792
          362.490882949381
          243.770098732728
          166.974846851707
          116.153384916969
          82.6025616297856
           59.528083323706
          42.5030428731223
          31.4205929428513
          24.9875555087726
          18.9417886283518
          14.4905477624797
          12.3069503073812
          9.97104920524026
          8.12754775444631
          7.08610699476599
          6.18954435302691
          5.80199096772579
          5.29507455475203
          4.86754912498627
          4.15530719567874
          3.45652901510025
           3.2179166207364
          2.73285231876395
          2.60039352136016
          2.36543630832351
          2.07913356948436
          1.77564790689229
          1.64963792807726
          1.35532381065686
          1.09128825489508
         0.912286652489591
         0.750044152822789
         0.358112182174946
         0.236628133878439
         0.121353096077945
        0.0386442553765002
        0.0325402541300426
       0.00708089711169801
       0.00443274819384457
       0.00266096061539782
      0.000584237997568903
      0.000328057303276051
      0.000118632585185951
     5.68923309250443e-005
     1.75773756946357e-005
     6.89956475305574e-006
     3.66447924594197e-006
      7.9974567389396e-007
     4.86070346331538e-007
     9.74889471168338e-008
     5.65248333436277e-008
     1.29826509373248e-008
     1.00161941955416e-008
     6.53992126846822e-009
     4.52677973974974e-009
     4.05749004763813e-009
     3.95796311877371e-009
     3.82081594640201e-009
      3.1591591087259e-009
     2.92326250061757e-009
     2.78276383073754e-009
     2.62902927739105e-009
     2.26515609301655e-009
     2.09649011810762e-009
     1.61095056729364e-009
     1.34609837135803e-009
     1.19599893735923e-009
     1.06553911708927e-009
     9.89841182593001e-010
     7.87048520940202e-010
     7.17697747739448e-010
     6.51183963180152e-010
     5.73310093654356e-010
     4.79184959607006e-010
     4.47488678057417e-010
     3.69263993617649e-010
     3.49004119063008e-010
      3.0019826573102e-010
     2.54898816964479e-010
      2.3014718820236e-010
     2.03986664975605e-010
     1.71004607217284e-010
     1.50015635135126e-010
     1.29347724755499e-010
     1.15677664740683e-010
     1.00372727808834e-010
     9.93384577003109e-011
     7.42340627394788e-011
     6.54584667471655e-011
       5.594682649324e-011
     5.18879678213138e-011
     4.64029915876528e-011
      4.0552118975562e-011
         3.0340495874e-011
     2.71376552601606e-011
     2.32353587374365e-011
     2.08535621048819e-011
     1.69084704924572e-011
     1.28053164907421e-011
     1.22768378792632e-011
     1.05869189911307e-011
     9.24219141157154e-012
     8.04604558990366e-012
     7.56235615708953e-012
     5.62246254706036e-012
     5.23816932974469e-012
     3.55010730482041e-012
      3.4261582956699e-012
     2.85391234823087e-012
     2.43815259151571e-012
     2.15698957848424e-012
     1.96298530199929e-012
     1.66927705398415e-012
     1.42626974157091e-012
      1.1566230217798e-012
     1.02199692459141e-012
     8.97848892407934e-013
     8.22473137585485e-013
     7.34836400588401e-013
     6.79741717454837e-013
     5.66793701157097e-013
     5.13796414899347e-013
     4.40785261321817e-013
     4.13042153930403e-013
     3.77388446472429e-013
     3.45986326198102e-013
      3.2643696696523e-013
     2.64825145416391e-013
     2.43788221704805e-013
     2.13888967808088e-013
     1.93882839769946e-013
     1.66688289109325e-013
     1.54955293619412e-013
     1.45807822161366e-013
     1.36315180395126e-013
     1.26981235175936e-013
     1.14531271376468e-013
     1.08316154232976e-013
     1.01138542024418e-013
     9.46879329841899e-014
      8.9577888284688e-014
     8.76681058723689e-014
      7.9076685914124e-014
     7.40391804222149e-014
     7.27063048524997e-014
     6.76224235894624e-014
     6.08651757861984e-014
     5.74016722206524e-014
     5.49850701755533e-014
     5.29004186754961e-014
     4.94451823402484e-014
     4.71064105480429e-014
     4.46115720693247e-014
     4.26023633200938e-014
     4.05303088486282e-014
     3.41902012541002e-014
     2.93819211484826e-014
     2.62885063437675e-014
     2.47189981744208e-014
      2.3229275043378e-014
     2.17336165711737e-014
     1.95443781251888e-014
     1.77863905297505e-014
      1.5818884058213e-014
     1.30043350492475e-014
     1.12992769975077e-014
     1.03969012045976e-014
     9.81561236423889e-015
     9.04843588207348e-015
     8.52319885242241e-015
     7.18791456128465e-015
     6.17952760307645e-015
     5.23076427640048e-015
     4.89266830608516e-015
     4.49089294515838e-015
       4.161547033394e-015
     3.30007471674984e-015
     3.12295536501818e-015
     2.84289377503597e-015
     2.56000032886719e-015
     2.48081609565876e-015
     2.18315107345454e-015
     2.01497815430451e-015
     1.88542448539266e-015
     1.68391223073348e-015
     1.50675680817814e-015
     2.48710968663005e-016];

% L = 2; N = 100; Max relative error of Tx is 1.91803e-005
conc_X = [1.69489373337955e-006
     1.43717634542876e-006
     1.35231239135672e-006
      4.6774389957551e-007
     2.14341312920706e-005
     4.26321347594359e-007
     1.16347047253099e-005
     1.03834683536715e-005
     7.73049168805941e-007
     2.31465506660877e-006
     7.83376426609411e-006
     1.98468620436706e-005
     1.13377909871513e-006
     5.20575336114845e-006
      1.2188246928343e-006
     1.97762895149692e-006
     1.68160174960727e-007
     3.29180940374371e-005
     3.58780966221352e-007
     1.02525005400271e-006
      1.9013666512323e-007
     2.10411133619963e-007
     1.89394870083445e-007];
conc_sv_X = [0.680638160622112
         0.375499191258756
         0.278618371323948
         0.111148456827541
        0.0849481208747695
        0.0495809937886797
        0.0249089562115777
        0.0180816314893259
        0.0160686409036641
        0.0116309295143784
        0.0107675998693891
       0.00839917334365848
       0.00657868094722417
       0.00535317020050529
       0.00313906194909511
       0.00233453190843542
       0.00172819008530069
       0.00119152613479149
      0.000935804575807598
      0.000764522203318904
       0.00055580320271439
      0.000495308278703056
      0.000426865342607679
      0.000411155044942451
      0.000336192693639279
       0.00017956256338714
      0.000161001140347281
      0.000123118859686564
     6.18146593604467e-005
     5.22192056682578e-005
      1.8770823467584e-005
     8.54951915552625e-006
     4.95458753454512e-006
     1.79485470186067e-006
     1.05077193797749e-006
     2.82513698646336e-007
     1.21905613027052e-007
     4.52512354330262e-008
     2.52076629118299e-008
     1.30561474510998e-008
     6.52034304067463e-009
     1.36155906983999e-009
     7.66366505366094e-010
     1.88068778255631e-010
     9.97069927036516e-011
     2.32635463518342e-011
     1.30015395016158e-011
     3.89408930846353e-012
     2.21981024750409e-012
     6.82005117597357e-013
     1.52181791328072e-013
     4.88007645077405e-014
     3.10292939873519e-014
     2.39180087853766e-014
     2.06516755241699e-014
     1.83294947642561e-014
     1.61114903741692e-014
     1.52413662081508e-014
     1.33759408438778e-014
     1.26176122492084e-014
     1.00498477845049e-014
     9.54175201736893e-015
     9.02233370018731e-015
     7.74601247349021e-015
     7.14909914117969e-015
     6.79052608906502e-015
     6.21577619258962e-015
     5.38888910946061e-015
     4.67887071703888e-015
     4.60028146988889e-015
     4.26366149881334e-015
     4.03042580956376e-015
     3.81538358765256e-015
     3.43769874940418e-015
     3.22177767444692e-015
     2.97091217884141e-015
     2.72768838648249e-015
     2.62777935435457e-015
     2.46373987084062e-015
     2.34296748073545e-015
     2.24525095064184e-015
     2.13120499249662e-015
     2.01007496743101e-015
     1.88620354686911e-015
      1.7790322492982e-015
     1.70542890915009e-015
     1.58673680960015e-015
     1.53497205992864e-015
     1.46485723624806e-015
     1.41379777803842e-015
      1.3569011351509e-015
     1.28311237771424e-015
      1.2334845938805e-015
      1.2044412724066e-015
     1.15815645340381e-015
     1.09197312001235e-015
     1.04448126754604e-015
     9.88115712631491e-016
     9.29098121623092e-016
     8.92646447605491e-016
     8.77199407525858e-016
     8.49387015011348e-016
      8.1022190928043e-016
     7.90000020353633e-016
     7.59979624460415e-016
     7.25959075098044e-016
     6.91662699001656e-016
     6.72370863280088e-016
       6.374670218216e-016
     6.30994866449503e-016
     5.98267933601918e-016
     5.73928019590799e-016
     5.57009901481069e-016
     5.33156842489811e-016
     5.22756732162501e-016
       4.963096907826e-016
     4.91557431994932e-016
     4.62925772849183e-016
     4.40536001773888e-016
     4.32971212875653e-016
     4.16138020466337e-016
     4.04690258700654e-016
     3.92892582066877e-016
     3.82662263180705e-016
     3.58403300933111e-016
     3.46909025095161e-016
     3.35880855646909e-016
     3.13746471495464e-016
     3.07184850331301e-016
     2.92760894706654e-016
       2.850005022015e-016
     2.78818113865441e-016
     2.66136874971321e-016
     2.55784345949723e-016
     2.48837189689159e-016
     2.40476564336598e-016
     2.33444310181303e-016
     2.28310367156471e-016
      2.1428074597831e-016
     2.04989135328388e-016
     1.95975509140077e-016
     1.90936278454162e-016
      1.8480350293812e-016
     1.82183488421948e-016
     1.75024642941334e-016
     1.70770264507643e-016
     1.62704048361263e-016
     1.59187836455202e-016
     1.55320221663732e-016
     1.47633391395752e-016
     1.45022406907085e-016
     1.40681680870107e-016
     1.38821957404537e-016
     1.35108193723719e-016
      1.3053944675792e-016
     1.25726898394188e-016
     1.20770623348587e-016
     1.17748842066757e-016
     1.15457420618675e-016
      1.1261714480875e-016
     1.08134581247715e-016
      1.0590875361202e-016
     1.03293710482723e-016
     9.71877067487905e-017
     9.44715685426663e-017
     9.20790538806177e-017
     8.94187429005471e-017
      8.7092150655149e-017
      8.5801634160699e-017
     8.27750737358568e-017
     8.07025594306875e-017
     7.85677886982286e-017
     7.53902980686642e-017
      7.4971870756199e-017
     7.07273038922905e-017
       6.903823559922e-017
      6.6804074627186e-017
     6.52733871395175e-017
     6.36374683568643e-017
     6.16347397344699e-017
      6.0520322730691e-017
     5.94755906635286e-017
     5.73270194115833e-017
     5.55245553538428e-017
     5.34195095895132e-017
     5.21316711751971e-017
     5.12286121702952e-017
     4.99566370376928e-017
     4.84326407602781e-017
     4.66545215041076e-017
     4.62064577145451e-017
     4.50921689121881e-017
     4.28927409475214e-017
     4.20177883699725e-017
     4.02012536141973e-017
     3.94177259602529e-017
      3.7514408772485e-017
     3.53090828769871e-017
     3.45218953037768e-017
     3.32508379317899e-017];
 
conc_M = [8.70813943228878e-006
     4.20497359420726e-006
     6.82977995065768e-006
     7.25330680433945e-006
      0.000405334986479738
     6.69680130369307e-006
      0.000449753308792676
      0.000657999242957334
     7.10169855984954e-005
      0.000365547856845862
       0.00168182155044331
        0.0108541621537142
      0.000440703742517559
        0.0048519707797925
      0.000307955956773714
      0.000256011237079838
     1.45282386789867e-005
       0.00212041637060811
     1.44731591643367e-005
      5.7809434825808e-005
     3.37104114838701e-006
     6.31980427184573e-007
     3.17693122828845e-007];
 conc_sv_M = [8.69687697198835
          2.91585269316547
         0.949964012290878
         0.690141484861261
         0.234058958335954
        0.0774028249165504
        0.0402897999092007
        0.0252452406492004
        0.0142407568745545
       0.00778882703543253
        0.0069604370340874
       0.00411707624330613
        0.0018496513120458
       0.00111312793533832
        0.0004782102670757
      0.000331106876402322
      0.000161132943380251
     6.18348794691312e-005
     2.18968750493275e-005
     1.32472608924963e-005
      7.1013578945502e-006
     1.79208628635642e-006
     7.91412868067903e-007
     1.68713510428072e-013
      9.8954248273238e-014
     5.97007206440742e-014
     2.98019645084341e-014
     1.70715001311626e-014
     1.24964094598217e-014
     7.03133339784282e-015
     3.40148326424973e-015
     2.12295150082069e-015
     1.83727495535657e-015
     1.63027633501288e-015
     9.26541133946665e-016
     7.20460789520895e-016
     5.54717750235358e-016
     4.93032631791325e-016
     4.22510632612564e-016
     3.59081983068542e-016
     3.26591907501964e-016
     2.88601313384863e-016
     2.41790937522011e-016
     1.79052825277872e-016
     1.64927719356453e-016
     1.42842042733616e-016
     1.32429908569955e-016
     1.25398933563313e-016
     1.14674755383608e-016
     1.07865741603784e-016
     1.00414311621977e-016
     9.58187678252062e-017
     8.80942848432658e-017
     8.31446800080013e-017
     7.86213165404551e-017
      7.5121233445246e-017
     7.03339645867617e-017
     6.68984128891899e-017
     6.39470563749918e-017
     5.99576567281353e-017
     5.88143919964936e-017
     5.63052198942276e-017
     5.31456034164761e-017
     4.92145216029676e-017
     4.83624010063995e-017
     4.62861757848677e-017
     4.40733111776874e-017
     4.28843199723164e-017
     4.00360001968315e-017
     3.82577435712613e-017
     3.70811104470027e-017
     3.52803805915617e-017
     3.26237494776699e-017
     3.21285397579138e-017
     3.04488177012231e-017
     2.96522568623841e-017
     2.89069404886845e-017
      2.7967469883853e-017
     2.73507854195183e-017
     2.66591898130431e-017
     2.55771606538513e-017
     2.45301281075556e-017
     2.40412450133354e-017
     2.31570335399831e-017
     2.18858161387713e-017
     2.12479181701128e-017
     2.07236311396141e-017
     1.93620305305342e-017
     1.88284544094769e-017
     1.84449620086687e-017
      1.8059204101896e-017
     1.75845329587363e-017
     1.73677000883309e-017
      1.6890969900028e-017
     1.65556406559516e-017
     1.60484561099845e-017
     1.57187357252324e-017
     1.55427468959418e-017
      1.5085437028821e-017
     1.47019814235544e-017
     1.43619028750472e-017
     1.40650840790632e-017
     1.38682433133365e-017
     1.35625436471663e-017
     1.33219948289968e-017
     1.30810259835345e-017
     1.27188153341527e-017
     1.25222288475649e-017
     1.23494145399722e-017
     1.21414883587405e-017
     1.19836177158588e-017
     1.17813113699922e-017
      1.1713282486618e-017
      1.1391449732036e-017
     1.12701634021004e-017
     1.10933278808827e-017
     1.09487521250185e-017
     1.09100602174468e-017
     1.07631655029324e-017
     1.06709771467393e-017
     1.05859706746786e-017
     1.04368405721473e-017
     1.02851854017628e-017
     1.01439264557199e-017
     1.01202541914336e-017
      9.8824673470249e-018
     9.72020458205793e-018
      9.6255032502504e-018
     9.47445712505131e-018
     9.34911590603278e-018
     9.26361002521219e-018
      9.0864160933849e-018
     9.03291664242015e-018
     8.97739586126254e-018
     8.94571457264967e-018
     8.76461225636341e-018
     8.71922962628304e-018
     8.65570892627059e-018
      8.5779720371221e-018
     8.50558173083441e-018
     8.33812350324993e-018
     8.27384022392684e-018
      8.2094995958454e-018
      8.1459123791207e-018
     8.06141540610693e-018
     8.01240286717454e-018
     7.94975522104425e-018
     7.87283636799615e-018
     7.80210503082217e-018
     7.74814301487278e-018
     7.66176570310468e-018
     7.63600522933982e-018
     7.55365789633849e-018
     7.52399554888687e-018
     7.42636933565986e-018
     7.38720264852727e-018
     7.30636195489471e-018
     7.23074452246933e-018
     7.20003900288853e-018
      7.1505940841241e-018
      7.0772620198832e-018
     7.03567552999363e-018
     6.93560488025116e-018
     6.89554236746839e-018
     6.87711095743195e-018
     6.84076841457372e-018
     6.75257399171697e-018
     6.71025141944826e-018
     6.66426740814747e-018
     6.55902346267435e-018
      6.5241802341501e-018
     6.47965662132471e-018
     6.42045692337874e-018
     6.37151258151249e-018
     6.35363973068763e-018
     6.27215866636301e-018
     6.19741106500291e-018
     6.18085722753459e-018
     6.13115809074722e-018
     6.09339218168675e-018
     6.06791441348488e-018
     5.99863480419127e-018
     5.96245578383505e-018
     5.89613236620585e-018
     5.87666177399108e-018
     5.80841630362898e-018
     5.76371620749686e-018
     5.72772720971241e-018
     5.66560065448552e-018
     5.61123464123802e-018
     5.54702678233537e-018
     5.49083656917896e-018
     5.45486366530663e-018
     5.39540761698305e-018
     5.32150222734908e-018
     5.28319080093611e-018
     5.20380608099131e-018
     5.11707241474717e-018
     5.07352602656627e-018
     4.97511979130673e-018];




FigW=16;
FigH=FigW*.6;
 a = 1; 
 br = 0.6;
% wire
xw = 1:length(wire_eerr_M);
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xw, wire_eerr_X, 'r-o', xw, wire_eerr_M, 'b-s');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
xlabel('Index of eigenpairs','fontsize',14)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')
% saveas(gcf,'fig_wire_SMerr.eps', 'psc2')

wire_sv_M = (a/wire_sv_M(1)).*wire_sv_M;
wire_sv_X = (a/wire_sv_X(1)).*wire_sv_X;
xwsm = 1:length(wire_sv_M);
xwsx = 1:length(wire_sv_X);
Figure=figure(2);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xwsx, wire_sv_X, 'r-o', xwsm, wire_sv_M, 'b-s', [38,38], [1,1e-25], 'k-');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(pt(3), 'LineWidth',0.5)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
text(31,1e-23,'38','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')
% saveas(gcf,'fig_wire_SMsvs.eps', 'psc2')

% acoustic
xa = 1:length(acoustic_M);
Figure=figure(3);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xa, acoustic_X, 'r-o', xa, acoustic_M, 'b-s');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
xlabel('Index of eigenpairs','fontsize',14)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')

acoustic_sv_M = (a/acoustic_sv_M(1)).*acoustic_sv_M;
acoustic_sv_X = (a/acoustic_sv_X(1)).*acoustic_sv_X;
xwsm = 1:length(acoustic_sv_M);
xwsx = 1:length(acoustic_sv_X);
Figure=figure(4);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xwsx, acoustic_sv_X, 'r-o', xwsm, acoustic_sv_M, 'b-s', [40,40], [1,1e-25], 'k-');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(pt(3), 'LineWidth',0.5)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
text(34.5,1e-23,'40','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')

% concrete
xa = 1:length(conc_M);
Figure=figure(5);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xa, conc_X, 'r-o', xa, conc_M, 'b-s');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
xlabel('Index of eigenpairs','fontsize',14)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')

conc_sv_M = (a/conc_sv_M(1)).*conc_sv_M;
conc_sv_X = (a/conc_sv_X(1)).*conc_sv_X;
xwsm = 1:length(conc_sv_M);
xwsx = 1:length(conc_sv_X);
Figure=figure(6);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xwsx, conc_sv_X, 'r-o', xwsm, conc_sv_M, 'b-s', [23,23], [1,1e-25], 'k-');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(pt(3), 'LineWidth',0.5)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
text(25.5,1e-23,'23','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')

==> figs/fig_gun_compare.m <==
evsvR2 = [149.482831082434 +   0.00215743371248236i
           209.422069752652 +    0.0490051797116725i
           210.379225797828 +   0.00849890712629146i
           219.413029923318 +    0.0954629108544274i
            220.88171538674 +    0.0143152187255339i
           233.561783800711 +     0.983716500090102i
           274.743426370749 +      9.00539984488288i
           277.922394514074 +     0.258887724491098i
           284.590687936102 +    0.0569011562177479i
           288.373743670171 +     0.795611459144948i
           294.674223003172 +    0.0774709380186884i
           295.647357540148 +    0.0608521126478056i
           296.019447928534 +    0.0542712560767211i
           297.313004859038 +     0.502381933520477i
           298.695766840999 +      47.0646106827977i
           313.469857368404 +     0.296882094251993i
           314.459466323584 +      43.7776667708485i
           326.039029754882 +     0.132133207970344i
           326.536369266732 +    0.0413977636647385i
           331.413741710277 +     0.201759951513062i
           331.530408131133 +      1.50521108727319i];
       
errvR2 = [1.07527135079497e-015
     9.84334961537181e-014
     4.64049686156719e-014
     1.21719374899673e-014
     1.10991160748949e-013
     9.41390626656935e-015
     2.69594286615603e-014
     1.08000945318332e-013
     1.23496951211158e-013
     6.10849202552578e-014
     4.49461618053982e-014
     2.40571438478806e-014
     7.71375181840181e-015
     2.50208851896669e-014
     2.71698178676133e-014
     3.58286711804051e-015
     1.29151273566389e-013
     4.75006891035561e-014
     4.86966399620421e-014
     7.17128744297722e-013
     9.91270414212348e-013];
 
evsS = [149.482831082434 +   0.00215743371268356i
           209.422069752613 +    0.0490051798749009i
           210.379225797834 +   0.00849890700491935i
           219.413029923324 +    0.0954629108846159i
           220.881715386763 +    0.0143152187590729i
           233.561783800716 +     0.983716500083414i
           274.743426370741 +      9.00539984489509i
           277.922394514193 +     0.258887724409609i
           284.590687936066 +    0.0569011562312913i
           288.373743670124 +     0.795611459200898i
           294.674223003247 +     0.077470938062106i
           295.647357540135 +    0.0608521126214524i
            296.01944792853 +    0.0542712560789051i
           297.313004859031 +     0.502381933520543i
           298.695766841017 +       47.064610682779i
           313.469857368403 +     0.296882094250488i
           314.459466323783 +      43.7776667707568i
           326.039029755027 +     0.132133207875816i
           326.536369266474 +    0.0413977637208604i
           331.413741713356 +     0.201759943801392i
           331.530408079461 +      1.50521100638336i];
 errS = [8.29230001784068e-017
     4.01800847774806e-016
     1.32642642202728e-016
     6.76852097563803e-017
     2.78376628043623e-016
     5.53959389127708e-017
     6.30071373367601e-017
      1.7447970060186e-016
      2.9513618817229e-016
     1.78995034338985e-016
     4.54407588956491e-017
     5.49101095642353e-017
     6.51276255744252e-017
     1.69036271919823e-016
     9.43244200418143e-017
     3.08970172984629e-017
     8.58406155295255e-016
      8.1292095423336e-014
     2.83571871592168e-013
     7.22814889235277e-012
     1.16264970213793e-011];
 
 evsX = [149.482831082434 +   0.00215743371256494i
           209.422069752614 +    0.0490051798751203i
           210.379225797834 +   0.00849890700478184i
           220.881715386763 +     0.014315218758675i
           219.413029923323 +    0.0954629108844323i
            233.56178380072 +     0.983716500088217i
           329.316206518542 +      38.7813697153137i
           314.459466323763 +      43.7776667707809i
           298.695766841018 +      47.0646106828292i
           331.413741710065 +     0.201759952600444i
           331.530408129866 +      1.50521108315716i
           326.536369266761 +    0.0413977635920233i
           326.039029754842 +     0.132133207931076i
           313.469857368461 +     0.296882094079209i
           274.743426370815 +      9.00539984474284i
           277.922394514195 +     0.258887724414159i
           297.313004859199 +     0.502381933508694i
           284.590687936073 +    0.0569011562246828i
           288.373743670037 +     0.795611459159737i
           294.674223003303 +    0.0774709385719703i
           296.019447928532 +    0.0542712560034531i
           295.647357540122 +    0.0608521126358532i];
errX30 = [1.12218487755234e-015
     4.03169503408466e-014
      3.3935225834598e-014
     3.00570994905338e-014
     2.92934334689329e-014
     1.39317748832829e-013
     3.78710566984369e-014
     2.41000493911823e-014
     1.92276115549851e-014
     1.44637892508797e-012
     2.03970342298449e-013
     1.23253317939292e-012
     1.14955856464152e-012
     3.25272417530567e-012
     2.49413820136332e-013
     9.54591481544076e-014
     2.22017436920359e-012
     1.08099143056544e-012
     9.34491547218272e-013
     1.01885947683625e-011
     5.16703076593557e-012
     1.35271823488733e-012];
 errX36=[1.62817389829767e-016
     1.22726875202954e-015
     5.67949164191997e-015
     2.48356892614659e-015
     1.12428183500773e-015
     7.59639430462349e-015
     2.57515023253685e-015
     7.11259934662684e-015
     4.06633204594852e-015
     1.78815582013099e-015
     7.42998128544518e-015
     5.02161314861473e-015
       1.032445805288e-014
     2.09390144433476e-014
     8.08781977406695e-015
     4.50489947848745e-015
     2.51806424410847e-014
     1.27526912319889e-014
     1.97548991661268e-014
     3.26197647566334e-014
     2.58496322757458e-014
     7.04564946183993e-014];

ss = [332.86053736877                         
           322.226016242347                         
           304.086711870656                         
           280.049896983398                         
             252.2507672902                         
             223.1592327098                         
           195.360103016602                         
           171.323288129344                         
           153.183983757653                         
            142.54946263123                         
                     335.41 +      47.6544961484666i
                     335.41 +      38.4617327526421i
                     335.41 +                    25i
                     335.41 +      11.5382672473579i
                     335.41 +       2.3455038515334i
            332.86053736877 +                    50i
           322.226016242347 +                    50i
           304.086711870656 +                    50i
           280.049896983398 +                    50i
             252.2507672902 +                    50i
             223.1592327098 +                    50i
           195.360103016602 +                    50i
           171.323288129344 +                    50i
           153.183983757653 +                    50i
            142.54946263123 +                    50i
                        140 +      47.6544961484666i
                        140 +      38.4617327526421i
                        140 +                    25i
                        140 +      11.5382672473579i
                        140 +       2.3455038515334i]; 

FigW=16;
FigH=FigW*.7;
 br = 0.8;

    Figure=figure(1);clf;
    set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
    pt = semilogy( 1:length(evsvR2), errvR2, 'r--+',1:length(evsS), errS, 'm-.*',...
        1:length(evsX), errX30, 'b:o',1:length(evsX), errX36, 'b-v');%,  )
    
    set(pt(4), 'Color', [0,0.5,1])

    set(pt, 'LineWidth',2,...
            'MarkerSize',8)
    set(gca,'FontSize',14)
    xlabel('Index of eigenpairs','fontsize',14)
    ylabel('Relative residual norm','fontsize',14)
    xlim([0  23])
    h=legend('Variant R2','Variant S', 'RSRR,N=30', 'RSRR,N=36')

 

%     
% %cs = [140, 0; 335.41, 50];    
% x = [140, 140, 335.41, 335.41, 140];
% y = [0, 50, 50, 0, 0];
% FigW=28;
% FigH=FigW*.28;
% 
%     Figure=figure(2);clf;
%     set(Figure,'defaulttextinterpreter','tex',...
%                 'PaperUnits','centimeters','PaperSize',[FigW FigH],...
%                 'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
%                 'Position',[10,10,FigW,FigH]);
%     pt = plot( real(evsX), imag(evsX), 'kx',real(ss), imag(ss), 'ro', x, y, 'b-');%,  )
% 
%     set(pt, 'LineWidth',1,...
%             'MarkerSize',10)
%     set(gca,'FontSize',14)
%     xlabel('Real part','fontsize',14)
%     ylabel('Imag part','fontsize',14)
%     axis equal
%     axis([140, 335.41, 0, 50])
%  
%  

==> figs/fig_rectangular_SMcomp.m <==
function fig_rectangular_SMcomp
%Xspace:tol=1.0e-14'
error1 =1.0e-04 * [
   0.138746000000000
   0.145785000000000
   0.149322000000000
   0.145788000000000
   0.159097000000000
   0.148241000000000
   0.153737000000000
   0.143431000000000
   0.201936000000000
   0.170198000000000
   0.252775000000000
   0.272827000000000
   0.192221000000000
   0.269348000000000
   0.297092000000000
   0.246975000000000
   0.228508000000000
   0.206727000000000
   0.307762000000000
   0.335791000000000
   0.203096000000000
   0.231679000000000
   0.260800000000000
   0.240058000000000
   0.451106000000000
   0.292422000000000
   0.425474000000000
   0.354751000000000
   0.270410000000000
   0.486082000000000
   0.472642000000000
   0.517487000000000
   0.564332000000000
   0.605837000000000
   0.451618000000000];
 %'Moment:K=N,tol=1.0e-14
 error2 = 1.0e-03*[  
   0.015094000000000
   0.013778400000000
   0.016035900000000
   0.015268000000000
   0.015703000000000
   0.015218900000000
   0.015628800000000
   0.015246900000000
   0.037000500000000
   0.074118600000000
   0.017115700000000
   0.099423900000000
   0.020444400000000
   0.093064700000000
   0.081167700000000
   0.023299800000000
   0.121490000000000
   0.062516300000000
   0.038027300000000
   0.107676000000000
   0.030070000000000
   0.026175100000000
   0.037070500000000
   0.066384400000000
   0.151512000000000
   0.033984400000000
   0.048539200000000
   0.035552400000000
   0.026986600000000
   0.047908300000000
   0.047920400000000
   0.051972100000000
   0.056730000000000
   0.060421000000000
   0.045491400000000];
 %Moment:K=0.5*N,tol=1.0e-14
error3 = 1.0e-03 *[ 
   0.013705200000000
   0.014768300000000
   0.018128300000000
   0.015067400000000
   0.016122500000000
   0.015037200000000
   0.016079200000000
   0.014807300000000
   0.039848300000000
   0.080351500000000
   0.016819600000000
   0.117061000000000
   0.020894500000000
   0.120742000000000
   0.107322000000000
   0.024632100000000
   0.164192000000000
   0.082856600000000
   0.045110500000000
   0.166888000000000
   0.037820800000000
   0.030222200000000
   0.047306700000000
   0.094696800000000
   0.226661000000000
   0.038215200000000
   0.057504500000000
   0.035926900000000
   0.027026000000000
   0.048479000000000
   0.048262700000000
   0.051965000000000
   0.056837900000000
   0.060056900000000
   0.045224000000000];
 
 % Moment:K=2*N,tol=1.0e-14
 error4 = 1.0e-03 *[ 
   0.014144100000000
   0.014757000000000
   0.015096200000000
   0.014967700000000
   0.016686600000000
   0.015011800000000
   0.016116100000000
   0.015101400000000
   0.036086000000000
   0.073539400000000
   0.017287100000000
   0.096894900000000
   0.020206800000000
   0.088286300000000
   0.075570500000000
   0.024684800000000
   0.108199000000000
   0.056077500000000
   0.036283200000000
   0.098861000000000
   0.028082700000000
   0.026064100000000
   0.035027600000000
   0.061639400000000
   0.139767000000000
   0.033378100000000
   0.047777600000000
   0.035703300000000
   0.026815300000000
   0.048178500000000
   0.047538700000000
   0.051634300000000
   0.056942100000000
   0.060450200000000
   0.045069300000000];
 
 % Moment:K=4*N,tol=1.0e-14
 error5 = 1.0e-03 *[ 
   0.014651900000000
   0.014079400000000
   0.016399600000000
   0.014935900000000
   0.015410600000000
   0.015242600000000
   0.016140300000000
   0.015699300000000
   0.035445100000000
   0.017137000000000
   0.073789000000000
   0.095622200000000
   0.020376000000000
   0.091109000000000
   0.079022000000000
   0.023861400000000
   0.113278000000000
   0.058906700000000
   0.037559900000000
   0.113865000000000
   0.029522600000000
   0.027125100000000
   0.036850800000000
   0.068215100000000
   0.152210000000000
   0.033951600000000
   0.048291700000000
   0.035458900000000
   0.027126500000000
   0.048341700000000
   0.047721900000000
   0.051365000000000
   0.056833100000000
   0.060414500000000
   0.045135400000000];
%Moment:K=N,tol=1.0e-18
error6 =1.0e-04 *[
   0.144958000000000
   0.133656000000000
   0.170681000000000
   0.145689000000000
   0.158481000000000
   0.147963000000000
   0.156422000000000
   0.154000000000000
   0.220187000000000
   0.172663000000000
   0.320401000000000
   0.357179000000000
   0.198159000000000
   0.321329000000000
   0.343645000000000
   0.235011000000000
   0.293430000000000
   0.224587000000000
   0.304466000000000
   0.369395000000000
   0.200768000000000
   0.229523000000000
   0.265586000000000
   0.262832000000000
   0.542207000000000
   0.295318000000000
   0.431322000000000
   0.351888000000000
   0.271705000000000
   0.482464000000000
   0.471619000000000
   0.515699000000000
   0.569760000000000
   0.601371000000000
   0.451152000000000];
 

    x = 1:length(error1);

     pt=semilogy( x, error1, 'r-o', x, error6, 'b-s');%, x, mn400, 'b--' )

    set(pt, 'LineWidth',1,...
            'MarkerSize',6)
    set(gca,'FontSize',14)
%     xbounds = xlim()

%   axis([0  36  1e-4  1e-5])  
    xlabel('Index of eigenpairs','fontsize',14)
    ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
    
    h=legend('$\hat S$','$\hat M$','location','SouthEast')
    set(h,'Interpreter','Latex')



  
 

==> figs/fig_rectangular_SMsvs.m <==
% Xspace
sn100 = [2411.63
1095.23
1022.25
736.471
503.758
488.173
437.118
356.095
286.57
151.856
110.441
102.846
95.552
75.4377
68.959
55.031
51.3293
50.6266
41.1838
39.8509
38.6858
33.3372
30.9108
26.8393
24.0562
22.6091
21.5859
19.9132
18.4705
17.6579
14.3633
12.8996
11.78
9.75101
9.31554
8.69818
8.17794
5.34903
4.76683
4.31523
4.17052
3.59764
2.79444
2.54276
1.58687
1.35402
0.936428
0.739022
0.575998
0.352659
0.209387
0.177003
0.100528
0.0732215
0.0400808
0.0311925
0.0166467
0.0149171
0.00641702
0.00365641
0.00250524
0.00141673
0.00133782
0.000937026
0.000594085
0.000483949
0.000380031
0.000373003
0.000343756
0.000337498
0.000313868
0.000307137
0.000301945
0.00030093
0.000299033
0.00029791
0.000295716
0.000293957
0.000293288
0.000291936
0.000290183
0.000289549
0.000288555
0.000287339
0.00028635
0.00028567
0.000284433
0.000283692
0.000282417
0.000281968
0.000280471
0.000279384
0.000278931
0.000277758
0.000276657
0.000275773
0.000274817
0.000274018
0.00027318
0.000271922
0.000271216
0.000270813
0.000269955
0.000268989
0.000267614
0.000266252
0.000265556
0.00026414
0.000262972
0.000262329
0.000261771
0.000261542
0.00026066
0.000260007
0.000258452
0.000256842
0.000255812
0.000255038
0.000254355
0.00025356
0.000252413
0.0002514
0.000250552
0.000249232
0.000247954
0.00024706
0.000246904
0.000245401
0.0002448
0.000243683
0.000243023
0.000242441
0.000241628
0.000240267
0.000239363
0.000238028
0.000237147
0.000236174
0.000235276
0.000234696
0.000233909
0.000233308
0.000231966
0.000231266
0.000230272
0.000230008
0.000229492
0.000227962
0.000227617
0.000226669
0.000225765
0.0002243
0.000223909
0.000223166
0.000222813
0.000221816
0.000221062
0.00022063
0.00021962
0.000218499
0.000217896
0.00021728
0.000216777
0.00021484
0.000214415
0.000214217
0.000212685
0.000212401
0.00021214
0.00021103
0.000210125
0.000209552
0.000208783
0.000207731
0.000207153
0.000206242
0.000206079
0.000204989
0.000204267
0.000203767
0.000202854
0.000202021
0.00020154
0.000201069
0.000200204
0.000199391
0.000198626
0.000197793
0.000197203
0.000195941
0.000195437
0.000195107
0.000193881
0.000193417
0.000192761
0.000191893
0.000191706
0.000191225
0.000190576
0.000189753
0.000188418
0.000187646
0.000187082
0.000186232
0.000186137
0.000184928
0.000184406
0.00018375
0.000182824
0.00018229
0.000181554
0.000181295
0.00017999
0.000179352
0.000179037
0.000178151
0.000177187
0.000176244
0.00017593
0.000175126
0.000174259
0.000173723
0.00017288
0.00017239
0.000170875
0.000170058
0.000169927
0.000168691
0.000167977
0.00016703
0.000166022
0.000164888
0.000164161
0.000163663
0.000162311
0.000161765
0.000160436
0.000159834
0.000158826
0.000158205
0.000157249
0.000156081
0.000155259
0.000154585
0.000153838
0.00015264
0.00015191
0.0001514
0.000150522
0.000149213
0.000148604
0.000148025
0.000147061
0.000146177
0.000145114
0.000144251
0.000144017
0.000143163
0.000142134
0.000141759
0.000140689
0.000140015
0.000138865
0.000138664
0.000136623
0.000135786
0.000135222
0.00013479
0.000134023
0.000133242
0.000132373
0.000131657
0.000130912
0.000130484
0.000129416
0.000129002
0.000127886
0.000126908
0.00012643
0.000124893
0.000124268
0.000123179
0.000122283
0.000121157
0.000120533
0.000119783
0.000118527
0.000118058
0.000116454
0.000116102
0.000114625
0.000113686
0.000112861
0.000111811
0.000111037
0.000109323
0.000108663
0.000107169
0.000105177
0.000103916
];
%Moment
 mn80 = [2274.96
1119.36
769.285
332.645
188.168
91.639
66.3063
48.7672
23.1919
21.2077
17.1886
10.8362
9.98926
5.27178
2.70141
1.94767
1.11867
0.591482
0.454692
0.309588
0.210295
0.0879751
0.0755866
0.0365372
0.0301156
0.0137523
0.00893628
0.00428865
0.00237155
0.000966666
0.000293656
0.000162289
0.000122808
0.000101894
6.6805e-005
3.69576e-005
3.03961e-005
2.34547e-005
2.2523e-005
1.15115e-005
1.01935e-005
7.2192e-006
6.11605e-006
3.83847e-006
2.93295e-006
2.35727e-006
1.8055e-006
1.64512e-006
1.09661e-006
6.51932e-007
4.09618e-007
3.16069e-007
1.95035e-007
1.80816e-007
1.07663e-007
9.50499e-008
5.13869e-008
3.25804e-008
2.38486e-008
1.50559e-008
9.94656e-009
7.65812e-009
4.66064e-009
3.09708e-009
2.35992e-009
1.5921e-009
1.02224e-009
6.64336e-010
5.13223e-010
3.52988e-010
2.34941e-010
2.08276e-010
1.16318e-010
8.52908e-011
4.77286e-011
4.31076e-011
3.04519e-011
2.41702e-011
1.55681e-011
1.21206e-011
6.44404e-012
5.53611e-012
3.85426e-012
3.1693e-012
2.0449e-012
1.66361e-012
1.01832e-012
7.87177e-013
4.93601e-013
4.30366e-013
2.73386e-013
2.35325e-013
1.44257e-013
1.30261e-013
1.20657e-013
1.07193e-013
8.87321e-014
7.51485e-014
6.8143e-014
6.38466e-014
5.77198e-014
5.48627e-014
4.98367e-014
4.67368e-014
4.35235e-014
4.03482e-014
3.86177e-014
3.49369e-014
3.33684e-014
3.16142e-014
3.0087e-014
2.85214e-014
2.68708e-014
2.21891e-014
2.11494e-014
2.00942e-014
1.90836e-014
1.83757e-014
1.76795e-014
1.67666e-014
1.57549e-014
1.54164e-014
1.4812e-014
1.43502e-014
1.40067e-014
1.34732e-014
1.31847e-014
1.28191e-014
1.24991e-014
1.20908e-014
1.1892e-014
1.15706e-014
1.14372e-014
1.13104e-014
1.06884e-014
1.05179e-014
1.04779e-014
1.01711e-014
9.94427e-015
9.81562e-015
9.63525e-015
9.55682e-015
9.29809e-015
9.21529e-015
9.00348e-015
8.83711e-015
8.63735e-015
8.49221e-015
8.39748e-015
8.25137e-015
8.13875e-015
7.97547e-015
7.90016e-015
7.79446e-015
7.61485e-015
7.58327e-015
7.519e-015
7.38018e-015
7.22995e-015
7.14344e-015
7.08275e-015
6.96309e-015
6.8606e-015
6.78562e-015
6.6548e-015
6.59944e-015
6.54037e-015
6.48365e-015
6.43442e-015
6.32937e-015
6.26987e-015
6.18879e-015
6.1409e-015
6.09819e-015
6.02993e-015
5.98689e-015
5.94876e-015
5.85427e-015
5.76148e-015
5.71863e-015
5.66168e-015
5.58919e-015
5.55216e-015
5.49773e-015
5.46563e-015
5.38412e-015
5.32788e-015
5.30198e-015
5.28245e-015
5.18956e-015
5.13949e-015
5.11043e-015
5.04679e-015
5.02293e-015
4.95273e-015
4.91363e-015
4.87173e-015
4.83484e-015
4.79675e-015
4.74937e-015
4.69255e-015
4.6621e-015
4.63709e-015
4.61997e-015
4.53574e-015
4.48556e-015
4.45208e-015
4.42164e-015
4.36859e-015
4.35395e-015
4.32077e-015
4.28461e-015
4.23609e-015
4.20744e-015
4.17925e-015
4.15523e-015
4.10764e-015
4.09268e-015
4.06185e-015
4.04697e-015
4.03002e-015
3.98891e-015
3.93825e-015
3.92056e-015
3.89988e-015
3.86869e-015
3.84386e-015
3.83209e-015
3.79872e-015
3.7726e-015
3.74642e-015
3.70516e-015
3.68193e-015
3.66375e-015
3.61373e-015
3.6006e-015
3.56804e-015
3.5614e-015
3.51592e-015
3.50163e-015
3.4796e-015
3.45239e-015
3.43635e-015
3.417e-015
3.39735e-015
3.37969e-015
3.35134e-015
3.31836e-015
3.31075e-015
3.28002e-015
3.267e-015
3.22119e-015
3.19813e-015
3.18834e-015
3.15767e-015
3.14509e-015
3.13235e-015
3.10801e-015
3.08734e-015
3.07112e-015
3.0367e-015
3.02975e-015
3.01628e-015
2.98837e-015
2.95701e-015
2.92999e-015
2.89722e-015
2.89086e-015
2.88074e-015
2.85533e-015
2.83903e-015
2.83426e-015
2.8068e-015
2.79539e-015
2.77081e-015
2.75881e-015
2.74274e-015
2.72354e-015
2.71589e-015
2.68885e-015
2.68229e-015
2.66004e-015
2.65031e-015
2.62757e-015
2.60846e-015
2.59079e-015
2.56571e-015
2.55038e-015
2.52811e-015
2.51325e-015
2.49793e-015
2.46911e-015
2.42911e-015
2.40833e-015
2.37968e-015
2.36798e-015
2.35349e-015
2.32341e-015
2.27887e-015
2.24861e-015
];
 

     
 a = 1;
 sn100 = (a/sn100(1)).*sn100;
 
 mn80 = (a/mn80(1)).*mn80;

 x1 = 1:length(sn100);
 x2 = 1:length(mn80);

 
if 1
    pt = semilogy( x1, sn100, 'r-o', x1, mn80, 'b-s', [35,35], [1,1e-20], 'k-');
    set(pt, 'LineWidth',1, 'MarkerSize',6)
    set(pt(3), 'LineWidth',0.5)
    set(gca,'FontSize',14)
%     xlabel('Index of singular values','fontsize',14)
    % ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
%     xlim([0,110])
%     ylim([1,1.0e-18])
%     
    text(36,1e-19,'35','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
    xbounds = xlim()
%     set(gca, 'xtick', xbounds(1):10:xbounds(2))

    h=legend('$\hat S$','$\hat M$')
    set(h,'Interpreter','Latex')
%     legend boxoff 
    % Block 1
    % Axes handle 1 (this is the visible axes)
%     ah1 = gca;
%     % Legend at axes 1
%     h=legend(ah1,pt(1),'$\hat S$','location','North')
%     set(h,'Interpreter','Latex')
%     legend boxoff 
% 
%     % Block 2
%     % Axes handle 2 (unvisible, only for place the second legend)
%     ah2=axes('position', get(gca,'position'), 'visible','off');
%     % Legend at axes 2
%     h=legend(ah2,pt(2:4),'$\hat M, \, K^\prime=80 $','$\hat M, \, K^\prime=100 $', '$\hat M, \, K^\prime=200 $','location','NorthEast')
%     set(h,'Interpreter','Latex')
%     legend boxoff 
%     set(gca,'FontSize',14)


else
         pt = semilogy( x1, sn100, 'r-', x2, mn80, 'k:.', x3, mn100, 'b-.', x4, mn200, 'm--', [33,33], [1,1e-20], 'k-');%, x, mn400, 'b--' )
    %  pt = semilogy( x1, sn100, 'r-', x2, mn80, 'k.-', x3, mn100, 'b-o', x4, mn200, 'm+-');%, x, mn400, 'b--' )

     set(pt, 'LineWidth',3)
     set(pt(5), 'LineWidth',0.5)
    set(gca,'FontSize',14)
%     xlabel('Index of singular values','fontsize',14)
    % ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
    xlim([0,110])
    xbounds = xlim()
    set(gca, 'xtick', xbounds(1):10:xbounds(2))

    % h=legend('$\hat S$','$\hat M, \, K^\prime=80 $','$\hat M, \, K^\prime=100 $', '$\hat M, \, K^\prime=200 $')
    % set(h,'Interpreter','Latex')
    % legend boxoff 
    % Block 1
    % Axes handle 1 (this is the visible axes)
    ah1 = gca;
    % Legend at axes 1
    h=legend(ah1,pt(1),'$\hat S$','location','North')
    set(h,'Interpreter','Latex')
    legend boxoff 

    % Block 2
    % Axes handle 2 (unvisible, only for place the second legend)
    ah2=axes('position', get(gca,'position'), 'visible','off');
    % Legend at axes 2
    h=legend(ah2,pt(2:4),'$\hat M, \, K^\prime=80 $','$\hat M, \, K^\prime=100 $', '$\hat M, \, K^\prime=200 $','location','NorthEast')
    set(h,'Interpreter','Latex')
    legend boxoff 
    set(gca,'FontSize',14)

end
 

==> figs/fig_reviewer_response_string.m <==

errS32 = [3.64704125655239e-010
     1.40028499296361e-011
     3.44529951818202e-012
     4.81070163808095e-012
     9.04358343593796e-012
     2.71803457076734e-011
     9.20395370197219e-012
     5.74460403198152e-012
     2.19978454639643e-012
      1.3201030495654e-011
     9.48307818595088e-012
     1.25812648014467e-012
     2.01300069275776e-012
     2.46294691706957e-012
       2.037865842012e-012
     1.96293555559085e-012
     1.30726219214692e-012
     1.68743072609641e-012
     1.75520223551447e-012
      1.9496176798763e-012
     1.96288198924407e-012
     2.00869443561916e-012
     2.18430199673147e-012
     1.24737781031227e-012
     2.41449381207771e-012
     1.21694721082061e-012
     1.55706368793659e-012
     1.00493465851635e-012
     1.15197115498493e-012
     1.59571011748472e-012
     9.60622974499075e-013
     8.16873788764726e-013];
 
errM32K32 = [8.18241396132681e-010
     6.95983464473265e-011
     1.89733336722084e-011
     4.18357823051992e-011
     4.14991067856004e-011
     5.29130840417641e-011
     6.72890077827219e-011
     7.13192729058038e-011
     1.01972960998539e-010
     1.55638336319862e-010
     9.39689268893527e-011
     1.77875243220114e-010
     9.15200965429012e-011
     4.44965598687203e-010
     1.41114296171185e-009
     1.28778999628912e-009
     2.49611260742201e-009
     1.70767926819844e-009
     3.10323686194279e-010
     5.34272304945083e-010
     3.03350076100758e-009
     1.39033292884251e-009
     6.78880539722931e-010
     2.23965404171335e-009
      2.2205159187067e-009
     5.06656746990881e-010
     3.02183282880078e-010
     4.85430718758743e-011
     4.48336740724136e-011
     1.92420699728306e-011
     6.42839007450957e-012
     3.35031763816924e-012];
 
 errM32K32a = [2.53943152112929e-010
     2.71294965544013e-011
     2.89490906718202e-011
     4.17518487319457e-011
     6.71089435956454e-011
      1.5746539185759e-010
      2.1631600266298e-011
     1.49432854930123e-010
     8.64904562783068e-011
     6.95619243341235e-011
     6.14705437741717e-011
     1.83918323248891e-010
     9.87367891847621e-011
     1.11926328451012e-010
     2.59020682306122e-010
      3.2121102601326e-010
     6.59641034463699e-011
     1.85458040341422e-010
     9.88649621294625e-011
     6.82860559100886e-011
     2.29126728364216e-010
     8.97384911172628e-011
      1.2011325197289e-010
     1.08140938222307e-010
     4.20475742101872e-011
     1.77327770047508e-010
     4.70936108231687e-011
     1.69012529177025e-011
     1.29494193616882e-011
     2.37001109157527e-011
     7.45847373413393e-012
     2.11939883034566e-012];
 
errM32K24 = [9.50758788586108e-010
     7.79715686581454e-011
     2.22949505547903e-011
     4.50968300022426e-011
     7.62791235806354e-011
     5.39109337470407e-011
     1.67669643023613e-010
     8.35200016972164e-011
      1.9509654097545e-010
     1.48529423964367e-010
     1.89026083329231e-010
     1.61160653118645e-010
     2.12628380386852e-010
     2.92387327611659e-010
     3.56500085557746e-010
     3.46864199183826e-010
     4.50840669244552e-010
     2.72132055750245e-010
     7.84427740919516e-010
     1.63187372321355e-010
     1.18764005846219e-010
      3.2313589738229e-010
     7.09806395812167e-010
     2.32614521330891e-010
     6.05242526150556e-011
     6.33396091055477e-011
      3.5386102496413e-011
     2.57266772625277e-011
     1.93389274023495e-011
     1.76228161293754e-011
     5.16457468958096e-012
     3.89328495849159e-012]; 

 errM32K16 = [7.69687852899978e-009
     1.50636284518705e-009
      7.8300120718791e-011
      1.6507333268581e-010
     2.86893373712779e-010
     3.00143740649914e-010
     7.01026074837637e-010
     6.69321344689966e-010
     1.28450208034304e-009
     8.14029102022182e-010
     6.25566010315414e-010
     6.53528524504521e-010
      3.4338329348067e-010
     1.35087041262806e-009
     1.03983614565288e-009
     2.31879171766293e-009
     2.06192873309561e-009
     5.27764994863017e-010
     4.45789822588223e-010
     4.29679706800232e-010
     2.81350102692188e-010
     1.19849205435744e-010
     3.20603577002139e-010
     8.63239252404624e-011
       2.570792879816e-010
     8.47577426531914e-010
     1.55400996681379e-010
     4.46757953611736e-011
     1.99563587330412e-011
     9.62276047821921e-012
     5.00890075828207e-012
     3.98974980883347e-012]; 
 
 errM32K8 = [6.46233368550798e-007
     1.11108295035021e-007
     4.61136156205921e-008
     8.78486578370566e-008
     2.28305715063651e-008
     1.24547866581412e-008
     4.29120509092056e-008
     6.12304771252936e-008
     1.15741773057323e-008
     1.53954735095753e-008
     8.35987874804563e-009
      3.9769337897163e-009
     1.21510205906106e-008
     1.06000682372825e-008
     9.71835155170763e-009
     6.60798123518585e-009
     6.11139683657092e-009
     5.10225863826854e-009
     4.24126799595759e-009
     2.36473424971201e-009
     2.94225801089453e-009
     4.60555901674517e-010
     1.28130188850815e-009
     8.72365555955366e-010
     1.36043804435544e-009
     2.58387501083166e-010
     3.10062202884338e-010
     3.48489846575094e-011
     4.19516040426426e-011
     9.44866678969709e-011
     1.48548373477389e-010
     2.46062904498311e-011];
 
 
FigW=20;
FigH=FigW*.7;
 br = 0.8;

    Figure=figure(1);clf;
    set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
    pt = semilogy( 1:length(errM32K32), errS32, 'k-', 1:length(errM32K32), errM32K32a, 'b-+', ...
        1:length(errM32K32), errM32K24, 'r-o', 1:length(errM32K32), errM32K16, 'm-v',...
    1:length(errM32K32), errM32K8, 'c-s');%,  )
    
%     set(pt(4), 'Color', [0,0.5,1])

    set(pt, 'LineWidth',2,...
            'MarkerSize',8)
    set(gca,'FontSize',14)
    xlabel('Index of eigenpairs','fontsize',14)
    ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
    xlim([0  23])
    h=legend('RSRR, L=4, N=32','SSRR, L=4, N=32, K=32', 'SSRR, L=4, N=32, K=24',...
        'SSRR, L=4, N=32, K=16', 'SSRR, L=4, N=32, K=10')

 



==> figs/fig_string_Beam.m <==
% Xspace
xspace = [69.2333292867646
2.22882459206823
0.656021326742001
0.115729044894927
0.103835244307495
0.0432197542587013
0.0310120491958504
0.0196263188299144
0.0172214205488567
0.0160078674009419
0.0108694824958683
0.00881814221914726
0.00583035466254129
0.00385503381056368
0.00282672531178980
0.00178098569479740
0.00143397957144597
0.000891129069582332
0.000695407651389497
0.000570093119290539
0.000255195205963974
0.000193663613044534
0.000149762596195645
0.000109449201731445
8.82036775045107e-05
4.20687046840111e-05
3.37523156569275e-05
1.88493201453750e-05
1.50714522328683e-05
1.10429057004199e-05
7.29948220140981e-06
6.64191231274879e-06
3.48854597660706e-06
2.81678498019906e-06
1.78674372992146e-06
1.56586838508060e-06
8.21904158401482e-07
7.74070467805649e-07
6.82214273165463e-07
4.20776129071777e-07
3.66149131500298e-07
2.57270712547977e-07
2.05193750731379e-07
1.78007940928634e-07
1.23028706450968e-07
8.65579462680210e-08
6.30106088340944e-08
4.34821864960439e-08
3.61790879967317e-08
3.04622695152399e-08
1.95895475712591e-08
1.76127991211190e-08
1.23382768151774e-08
8.88838616327737e-09
5.66584097046695e-09
4.42358199101048e-09
3.66290524823799e-09
2.61077315538988e-09
1.66432097824438e-09
1.40902527100662e-09
8.48031270287871e-10
7.67585261694278e-10
4.88515103247974e-10
4.71408384992150e-10
3.03906431229080e-10
2.06299041063566e-10
1.59080799178473e-10
1.02884661545688e-10
8.49832785663171e-11
6.03624103557876e-11
4.52858642348002e-11
3.37812473809476e-11
2.48385246593728e-11
1.75269722866831e-11
1.32924741382435e-11
1.07171113141986e-11
7.70980496930410e-12
6.44920262236903e-12
4.83451720053845e-12
3.36725082870694e-12
3.27934482711212e-12
2.80917949217058e-12
2.52894547465329e-12
2.12350681228539e-12
1.69618726924176e-12
1.60963563704665e-12
1.32518705963748e-12
1.16621760557211e-12
1.03930340170337e-12
8.64928888112962e-13
7.54264652578954e-13
6.94622073907062e-13
5.74287917217485e-13
5.40146525710198e-13
4.58906359300156e-13
4.42026859678165e-13
4.24745032951794e-13
3.85417957148540e-13
2.97491810747063e-13
2.90979982399852e-13
2.82450452922036e-13
2.65322093861642e-13
2.52868569401079e-13
2.32744767904709e-13
2.01814823330089e-13
1.81852942685744e-13
1.74761097950004e-13
1.68230812652949e-13
1.54961794083245e-13
1.44559221954108e-13
1.37218858878077e-13
1.32723528861721e-13
1.19166633284230e-13
1.18407945910911e-13
1.11140428754784e-13
1.04716662439309e-13
1.02761478852186e-13
9.58802654377884e-14
9.36206658705603e-14
8.52078114018897e-14
8.30147660822068e-14
7.91221326693001e-14
7.64448083810204e-14
7.15084964542217e-14
6.74346985993478e-14
6.42182991535769e-14
6.30037886383358e-14
5.92463448770178e-14
5.60313835346196e-14
5.46818363831689e-14
5.18403184046478e-14
5.02693784545005e-14
4.66670493275228e-14
4.49270759685925e-14
4.43193002903796e-14
4.34971860425055e-14
4.06416053486099e-14
4.01260596420236e-14
3.80178105625059e-14
3.66750129988332e-14
3.43031749572160e-14
3.25101203569114e-14
3.17547130875567e-14
3.12390737705367e-14
3.01810552164598e-14
2.98142194290959e-14
2.91556180566509e-14
2.83603428653654e-14
2.73485591924747e-14
2.62596657309742e-14
2.49467243694335e-14
2.38342956324361e-14
2.29834388034016e-14
2.25150025413544e-14
2.17189108389612e-14
2.09619653413604e-14
1.99170669475222e-14
1.98312800187880e-14
1.89548203612684e-14
1.84394137445557e-14
1.80667922320995e-14
1.74301012669133e-14
1.70058882695452e-14
1.61792862552435e-14
1.56618591909258e-14
1.53830508341810e-14
1.48640847184326e-14
1.44385439835791e-14
1.40985275827642e-14
1.33399618617056e-14
1.31145674236416e-14
1.29873218812893e-14
1.24619418932260e-14
1.19854673227518e-14
1.15142295988280e-14
1.09022473888061e-14
1.02076678950150e-14
9.62015392734817e-15
9.17429122118963e-15
8.52973340655839e-15
7.69314174413689e-15
7.15675182722030e-15
6.81531855026204e-15
6.70366769593135e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.58461301540277e-15
5.86180116571639e-15
5.14550882050615e-15
4.60115350733275e-15
4.13177922645010e-15
3.89778058637229e-15
3.17380663836913e-15
2.50219593371890e-15
1.77732367703621e-15
1.11139441714212e-15
5.47986070225131e-16
];
%Moment
 moment = [86062.2666439727
2323.76753321357
575.275124182297
155.492238976947
64.5302954148691
41.2526802589045
20.1086563121553
13.4577236846453
5.55587666092286
3.42173029804660
2.08357669341732
1.04293054428295
0.231540896209384
0.146478966076824
0.137198860858216
0.0115361097029803
0.00293995090855544
0.00119291577100588
0.000180036039071961
0.000152395335426833
1.31483382866537e-05
1.06190733716292e-05
5.69742208543682e-06
8.28400365339707e-07
7.61074211477067e-07
3.20984805880868e-07
1.01825180140462e-07
6.99304800544511e-08
2.61206119656443e-08
1.65086639062825e-08
7.43852879468809e-09
5.04533303900010e-09
3.01675248885626e-09
1.85031419285171e-09
1.64383902342822e-09
5.01603940740246e-10
4.72734177377366e-10
2.66885889235814e-10
2.51204195662898e-10
1.32197527184455e-10
1.15335041187194e-10
1.02144549326804e-10
7.38956722405558e-11
5.77958897649945e-11
4.28616703963677e-11
3.35094237296435e-11
2.17410464595084e-11
1.82669859655617e-11
1.54062232595008e-11
1.48485951540175e-11
1.11548692861975e-11
9.20552605496740e-12
9.19069945644728e-12
8.78394933183804e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
6.24422544505783e-12
5.63969153180887e-12
4.59449462100382e-12
];
 

     
 a = 1;
 xspace = (a/xspace(1)).*xspace;
 
 moment = (a/moment(1)).*moment;

 x1 = 1:length(xspace);
 x2 = 1:length(moment);


%Xspace:dim=400 N*L=400'
error1 = 1.0e-004*[0.717522044846495
   0.185675443679596
   0.860585472171400
   0.329942537894201
   0.841763503637545
   0.313589136293844
   0.488360269238215
   0.516394230451281
   0.210669861955666
   0.297384131019617
   0.160331137259693];
 %'Moment:dim=400
 error2 = [0.001013706351969
   0.000905153368104
   0.013828901575223
   0.005568320159460
   0.017150439210704
   0.007250282552487
   0.028783975026784
   0.005840966364032
   0.019978983355968
   0.002919373427435
   0.000215927471485 ];
 %Xspace:dim=200
error3 =1.0e-003* [0.047842225315693
   0.017309722840106
   0.091616135728155
   0.030388735724219
   0.063265983604824
   0.031378228863273
   0.113418634755149
   0.050904224380681
   0.041037101555857
   0.029833604581064
   0.016844400875028 ];
 
 % Moment:dim=200
 error4 = [0.001390799394750
   0.001262847617230
   0.005004916955551
   0.010109569284851
   0.030341653138976
   0.009411012878163
   0.025289185903891
   0.014200659013671
   0.093070246019797
   0.008988738232201
   0.000323760698390 ];
 

 

    figure(1);
    pt = semilogy( x1, xspace, 'r-', x1, moment, 'b-', [11,11], [1,1e-20], 'k-');
    set(pt, 'LineWidth',4, 'MarkerSize',6)
    set(pt(3), 'LineWidth',0.5)
    set(gca,'FontSize',14)
%     xlabel('Index of singular values','fontsize',14)
    % ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
    xlim([0,200])
%     ylim([1,1.0e-18])
%     
    text(10,1e-19,'11 ','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
%     xbounds = xlim()
%     set(gca, 'xtick', xbounds(1):10:xbounds(2))

    h=legend('$\hat S$','$\hat M$')
    set(h,'Interpreter','Latex')

    
     figure(2);
    x = 1:length(error1);
    %  pt = semilogy( x, sn100, 'r-', x, mn80, 'k:.', x, mn100, 'b-.', x, mn100, 'm--');%, x, mn400, 'b--' )
    pt = semilogy( x, error1, 'r-o', x, error2, 'b-s',x, error3, 'c-^',x, error4, 'm-*');%, x, mn400, 'b--' )

    set(pt, 'LineWidth',2,...
            'MarkerSize',6)
    set(gca,'FontSize',14)
    xlabel('Index of eigenpairs','fontsize',14)
    ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
    
    h=legend('$\hat S dim=400$','$\hat M dim=400$','$\hat S dim=200$','$\hat M dim=200$')
    set(h,'Interpreter','Latex')
%     legend boxoff 
  
 
 

==> figs/fig_string_Beam1.m <==
% Xspace
xspace = [69.2333292867646
2.22882459206823
0.656021326742001
0.115729044894927
0.103835244307495
0.0432197542587013
0.0310120491958504
0.0196263188299144
0.0172214205488567
0.0160078674009419
0.0108694824958683
0.00881814221914726
0.00583035466254129
0.00385503381056368
0.00282672531178980
0.00178098569479740
0.00143397957144597
0.000891129069582332
0.000695407651389497
0.000570093119290539
0.000255195205963974
0.000193663613044534
0.000149762596195645
0.000109449201731445
8.82036775045107e-05
4.20687046840111e-05
3.37523156569275e-05
1.88493201453750e-05
1.50714522328683e-05
1.10429057004199e-05
7.29948220140981e-06
6.64191231274879e-06
3.48854597660706e-06
2.81678498019906e-06
1.78674372992146e-06
1.56586838508060e-06
8.21904158401482e-07
7.74070467805649e-07
6.82214273165463e-07
4.20776129071777e-07
3.66149131500298e-07
2.57270712547977e-07
2.05193750731379e-07
1.78007940928634e-07
1.23028706450968e-07
8.65579462680210e-08
6.30106088340944e-08
4.34821864960439e-08
3.61790879967317e-08
3.04622695152399e-08
1.95895475712591e-08
1.76127991211190e-08
1.23382768151774e-08
8.88838616327737e-09
5.66584097046695e-09
4.42358199101048e-09
3.66290524823799e-09
2.61077315538988e-09
1.66432097824438e-09
1.40902527100662e-09
8.48031270287871e-10
7.67585261694278e-10
4.88515103247974e-10
4.71408384992150e-10
3.03906431229080e-10
2.06299041063566e-10
1.59080799178473e-10
1.02884661545688e-10
8.49832785663171e-11
6.03624103557876e-11
4.52858642348002e-11
3.37812473809476e-11
2.48385246593728e-11
1.75269722866831e-11
1.32924741382435e-11
1.07171113141986e-11
7.70980496930410e-12
6.44920262236903e-12
4.83451720053845e-12
3.36725082870694e-12
3.27934482711212e-12
2.80917949217058e-12
2.52894547465329e-12
2.12350681228539e-12
1.69618726924176e-12
1.60963563704665e-12
1.32518705963748e-12
1.16621760557211e-12
1.03930340170337e-12
8.64928888112962e-13
7.54264652578954e-13
6.94622073907062e-13
5.74287917217485e-13
5.40146525710198e-13
4.58906359300156e-13
4.42026859678165e-13
4.24745032951794e-13
3.85417957148540e-13
2.97491810747063e-13
2.90979982399852e-13
2.82450452922036e-13
2.65322093861642e-13
2.52868569401079e-13
2.32744767904709e-13
2.01814823330089e-13
1.81852942685744e-13
1.74761097950004e-13
1.68230812652949e-13
1.54961794083245e-13
1.44559221954108e-13
1.37218858878077e-13
1.32723528861721e-13
1.19166633284230e-13
1.18407945910911e-13
1.11140428754784e-13
1.04716662439309e-13
1.02761478852186e-13
9.58802654377884e-14
9.36206658705603e-14
8.52078114018897e-14
8.30147660822068e-14
7.91221326693001e-14
7.64448083810204e-14
7.15084964542217e-14
6.74346985993478e-14
6.42182991535769e-14
6.30037886383358e-14
5.92463448770178e-14
5.60313835346196e-14
5.46818363831689e-14
5.18403184046478e-14
5.02693784545005e-14
4.66670493275228e-14
4.49270759685925e-14
4.43193002903796e-14
4.34971860425055e-14
4.06416053486099e-14
4.01260596420236e-14
3.80178105625059e-14
3.66750129988332e-14
3.43031749572160e-14
3.25101203569114e-14
3.17547130875567e-14
3.12390737705367e-14
3.01810552164598e-14
2.98142194290959e-14
2.91556180566509e-14
2.83603428653654e-14
2.73485591924747e-14
2.62596657309742e-14
2.49467243694335e-14
2.38342956324361e-14
2.29834388034016e-14
2.25150025413544e-14
2.17189108389612e-14
2.09619653413604e-14
1.99170669475222e-14
1.98312800187880e-14
1.89548203612684e-14
1.84394137445557e-14
1.80667922320995e-14
1.74301012669133e-14
1.70058882695452e-14
1.61792862552435e-14
1.56618591909258e-14
1.53830508341810e-14
1.48640847184326e-14
1.44385439835791e-14
1.40985275827642e-14
1.33399618617056e-14
1.31145674236416e-14
1.29873218812893e-14
1.24619418932260e-14
1.19854673227518e-14
1.15142295988280e-14
1.09022473888061e-14
1.02076678950150e-14
9.62015392734817e-15
9.17429122118963e-15
8.52973340655839e-15
7.69314174413689e-15
7.15675182722030e-15
6.81531855026204e-15
6.70366769593135e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.69103343107561e-15
6.58461301540277e-15
5.86180116571639e-15
5.14550882050615e-15
4.60115350733275e-15
4.13177922645010e-15
3.89778058637229e-15
3.17380663836913e-15
2.50219593371890e-15
1.77732367703621e-15
1.11139441714212e-15
5.47986070225131e-16
];
%Moment
 moment = [86062.2666439727
2323.76753321357
575.275124182297
155.492238976947
64.5302954148691
41.2526802589045
20.1086563121553
13.4577236846453
5.55587666092286
3.42173029804660
2.08357669341732
1.04293054428295
0.231540896209384
0.146478966076824
0.137198860858216
0.0115361097029803
0.00293995090855544
0.00119291577100588
0.000180036039071961
0.000152395335426833
1.31483382866537e-05
1.06190733716292e-05
5.69742208543682e-06
8.28400365339707e-07
7.61074211477067e-07
3.20984805880868e-07
1.01825180140462e-07
6.99304800544511e-08
2.61206119656443e-08
1.65086639062825e-08
7.43852879468809e-09
5.04533303900010e-09
3.01675248885626e-09
1.85031419285171e-09
1.64383902342822e-09
5.01603940740246e-10
4.72734177377366e-10
2.66885889235814e-10
2.51204195662898e-10
1.32197527184455e-10
1.15335041187194e-10
1.02144549326804e-10
7.38956722405558e-11
5.77958897649945e-11
4.28616703963677e-11
3.35094237296435e-11
2.17410464595084e-11
1.82669859655617e-11
1.54062232595008e-11
1.48485951540175e-11
1.11548692861975e-11
9.20552605496740e-12
9.19069945644728e-12
8.78394933183804e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
8.50231126611149e-12
6.24422544505783e-12
5.63969153180887e-12
4.59449462100382e-12
];
 

     
 a = 1;
 xspace = (a/xspace(1)).*xspace;
 
 moment = (a/moment(1)).*moment;

 x1 = 1:length(xspace);
 x2 = 1:length(moment);


%Xspace:dim=400 N*L=400'
error1 = 1.0e-004*[0.717522044846495
   0.185675443679596
   0.860585472171400
   0.329942537894201
   0.841763503637545
   0.313589136293844
   0.488360269238215
   0.516394230451281
   0.210669861955666
   0.297384131019617
   0.160331137259693];
 %'Moment:dim=400
 error2 = [0.001013706351969
   0.000905153368104
   0.013828901575223
   0.005568320159460
   0.017150439210704
   0.007250282552487
   0.028783975026784
   0.005840966364032
   0.019978983355968
   0.002919373427435
   0.000215927471485 ];
 %Xspace:dim=200
error3 =1.0e-003* [0.047842225315693
   0.017309722840106
   0.091616135728155
   0.030388735724219
   0.063265983604824
   0.031378228863273
   0.113418634755149
   0.050904224380681
   0.041037101555857
   0.029833604581064
   0.016844400875028 ];
 
 % Moment:dim=200
 error4 = [0.001390799394750
   0.001262847617230
   0.005004916955551
   0.010109569284851
   0.030341653138976
   0.009411012878163
   0.025289185903891
   0.014200659013671
   0.093070246019797
   0.008988738232201
   0.000323760698390 ];

  %Xspace:dim=100
error5 =1.0e-003* [0.042202762723695
   0.016997730521803
   0.122742599632513
   0.041581773069907
   0.128652876908821
   0.047500069582922
   0.119252866543052
   0.054147895992246
   0.039643759466560
   0.028243742658673
   0.016175725661975];
 
 % Moment:dim=100
 error6 = [    0.001747080301278
   0.001354829581922
   0.006876512666044
   0.010346212463218
   0.031156296704034
   0.010000355182406
   0.029461486443728
   0.010291504914537
   0.024626958855472
   0.003679550599729
   0.000317656190783];

   %Xspace:dim=50
error7 = [0.002620730751687
   0.029265236398943
   0.687510150054834
   0.166430450599339
   0.838540877334360
   0.607188885496641
   3.744400472659485
   0.320773286270738
   0.730158252072574
   0.160979847109523
   0.005448184406564];
 
 % Moment:dim=50
 error8 = [0.001875216406395
   0.001888356553136
   0.007436312777358
   0.018582817459961
   0.056411494226193
   0.017634738760873
   0.039765005314760
   0.024074113063654
   0.128023431620955
   0.011603147871133
   0.000418547638993 ];

    figure(1);
    pt = semilogy( x1, xspace, 'r-', x1, moment, 'b-', [11,11], [1,1e-20], 'k-');
    set(pt, 'LineWidth',4, 'MarkerSize',6)
    set(pt(3), 'LineWidth',0.5)
    set(gca,'FontSize',14)
%     xlabel('Index of singular values','fontsize',14)
    % ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
    xlim([0,200])
%     ylim([1,1.0e-18])
%     
    text(12,1e-19,'11 ','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
%     xbounds = xlim()
%     set(gca, 'xtick', xbounds(1):10:xbounds(2))

    h=legend('$\hat S$','$\hat M$')
    set(h,'Interpreter','Latex')

    
     figure(2);
    x = 1:length(error1);
    %  pt = semilogy( x, sn100, 'r-', x, mn80, 'k:.', x, mn100, 'b-.', x, mn100, 'm--');%, x, mn400, 'b--' )
    pt = semilogy( x, error3, 'r-o', x, error4, 'b-s',x, error5, 'c-+',x, error6, 'm-v' );%, x, mn400, 'b--' )
%     hold on
%     pt = semilogy( x, error5, 'b-o', x, error6, 'c-s',x, error7, 'm-^',x, error8, 'r-*');%, x, mn400, 'b--' )

    set(pt, 'LineWidth',2, 'MarkerSize',6)
    set(pt(3), 'LineWidth',2)
    set(pt(4), 'LineWidth',2)
    
    set(gca,'FontSize',14)
    xlim([0,12]) 
    xlabel('Index of eigenpairs','fontsize',14)
    ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
    
    h=legend('$\hat S$, dim 200','$\hat M$, dim 200','$\hat S$, dim 100','$\hat M$, dim 100', 'location','NorthWest')
    set(h,'Interpreter','Latex')
  
 
 

==> figs/fig_string_Carbin9850.m <==
% Xspace
xspace = [9179.15
7758.08
6389.58
5328.13
4638.88
4315.16
3751.08
3320.37
2896.99
2841.65
2649.8
2520.36
2263.09
2117.29
2012.07
1882.86
1789.69
1735.8
1598.11
1288.82
1167.44
1116.15
916.631
781.233
760.816
673.105
577.265
542.387
452.609
402.036
350.759
276.391
253.445
209.267
168.79
114.865
99.0615
94.7715
83.5545
71.742
64.5605
53.5703
49.6771
47.8999
44.7843
41.8618
41.1873
40.2343
33.3301
31.7538
31.2129
29.0284
24.8444
21.1502
20.1869
19.1913
17.8855
16.1377
14.3634
13.1585
12.2893
11.7034
10.6086
9.81666
7.46373
7.11681
6.69753
5.88416
5.5985
4.75115
4.44369
3.37253
2.92425
2.44712
1.89041
1.3135
1.13875
0.882981
0.721521
0.50713
0.452081
0.347983
0.266712
0.198891
0.14473
0.119508
0.0584022
0.0501065
0.0299032
0.0193864
0.013981
0.00902055
0.0074571
0.00370774
0.00340276
0.00294375
0.00291427
0.00286434
0.00279166
0.00276884
0.00267275
0.00264879
0.00263123
0.00257446
0.00253171
0.002485
0.00241106
0.00237596
0.00235282
0.0022998
0.00227846
0.00222854
0.00220962
0.00215636
0.00213676
0.00211837
0.00209287
0.00208052
0.00202191
0.00197975
0.00193931
0.00191832
0.00189886
0.0018759
0.00184079
0.00179891
0.0017883
0.00178271
0.00176615
0.00175483
0.00173803
0.00172715
0.00169782
0.00168888
0.00167119
0.00165699
0.00163409
0.00162369
0.00160926
0.00157855
0.00155806
0.00154164
0.00153136
0.00152021
0.00150213
0.00148165
0.00146367
0.0014551
0.00144369
0.00142964
0.00139692
0.00136343
0.00134598
0.00134143
0.00131628
0.00129638
0.00127751
0.00125552
0.00122479
0.00121194
0.00120072
0.0011828
0.00117164
0.00115857
0.0011459
0.00112545
0.0011173
0.00109564
0.00108948
0.00107465
0.00106139
0.00105226
0.00104056
0.00103533
0.00103298
0.00101239
0.0010087
0.00100733
0.00100512
0.00100347
0.00100201
0.00100087
0.000999149
0.000997276
0.000995017
0.000993628
0.00099258
0.000990871
0.000990093
0.000989756
0.000987689
0.000986455
0.000985283
0.000984896
0.000982375
0.000981879
0.000978958
0.000978126
0.000977184
0.000975151
0.000974583
0.000973759
0.000971843
0.00097083
0.000969654
0.000968238
0.000964362
0.000963583
0.00096244
0.000960341
0.000957964
0.000956375
0.000952717
0.000951281
0.000948784
0.000945919
0.000943964
0.000940438
0.000938054
0.000934313
0.000932453
0.000928985
0.00092686
0.000922736
0.000921304
0.000916581
0.000912408
0.000910861
0.000908222
0.000902867
0.000900019
0.000898853
0.000896558
0.000891826
0.000890615
0.000887159
0.00088492
0.000883283
0.000879486
0.000878672
0.000876377
0.00087373
0.00087239
0.00087166
0.000868899
0.000865607
0.0008647
0.000862978
0.000861319
0.000858738
0.000858038
0.000855556
0.00085463
0.000852795
0.00085164
0.000850402
0.000848881
0.000846428
0.000845009
0.000844745
0.000842694
0.000841029
0.000839819
0.000838767
0.000837402
0.000835682
0.000834796
0.000832816
0.000832012
0.000831231
0.000829259
0.000828225
0.000826345
0.000825642
0.00082331
0.000822365
0.000821813
0.000820904
0.000820276
0.000819111
0.000816804
0.000815728
0.000814692
0.000813542
0.000812797
0.000812103
0.000810844
0.000810289
0.000808992
0.000807898
0.000807448
0.000806073
0.000805161
0.000804486
0.000803178
0.000802651
0.000800988
0.000800267
0.000798913
0.000798043
0.000796704
0.000795796
0.000795445
0.000793743
0.000792611
0.000791969
0.000790603
0.000789987
0.000788407
0.00078745
0.000786724
0.000785237
0.00078468
0.000784221
0.000782769
0.000781574
0.000780491
0.000779627
0.0007788
0.000778482
0.00077722
0.000775992
0.000775282
0.00077402
0.000773119
0.0007717
0.000771306
0.000769929
0.00076858
0.000767737
0.000767355
0.00076576
0.000765522
0.000764526
0.000763523
0.000761898
0.000761037
0.000760542
0.00075953
0.000758296
0.000756547
0.000755681
0.000753837
0.000753352
0.00075205
0.000751007
0.000749322
0.000748213
0.000746993
0.000744922
0.00074392
0.000742729
0.000741
0.000738612
0.000735918
0.000734325
0.000732597
0.000731685
0.000729044
0.00072739
0.000725263
0.000724331
0.000723257
0.000721393
0.000721048
0.000718813
0.000717083
0.000716424
0.000714392
0.000713346
0.00071182
0.000710542
0.000709632
0.000707582
0.000705548
0.000702999
0.000701077
0.00069888
0.000697838
0.000696495
0.000694347
0.000692624
0.000690917
0.000688257
0.000687594
0.000685871
0.000684476
0.00068164
0.000679902
0.00067899
0.000677814
0.000676046
0.000674185
0.000672587
0.00067196
0.000669991
0.000667686
0.000664107
0.000661283
0.000658616
];
%Moment
 moment = [9602.61
6698.18
3992.29
2406.47
1747.56
1015.76
702.961
531.016
485.165
308.094
192.44
167.564
100.477
77.259
61.9486
36.059
28.1342
23.1896
16.7439
14.1031
10.539
8.54533
5.61649
4.69354
4.15872
3.71527
2.24669
1.64692
1.15607
0.965764
0.763756
0.515105
0.419392
0.377935
0.256076
0.184888
0.140429
0.0769142
0.0698299
0.0568928
0.0306786
0.0245246
0.020617
0.0178038
0.0110879
0.00973307
0.00719941
0.00498045
0.00367002
0.00270283
0.00244079
0.00164181
0.00123727
0.0011895
0.0011165
0.000827641
0.000765187
0.000678193
0.000607342
0.000574605
0.000462595
0.000353961
0.000264651
0.000248692
0.000231878
0.000196695
0.0001355
0.000116225
0.000109582
9.18778e-005
6.32973e-005
5.23503e-005
4.72132e-005
4.37655e-005
3.7692e-005
3.18788e-005
2.35557e-005
1.71732e-005
1.51291e-005
1.28293e-005
9.83207e-006
8.17316e-006
7.39686e-006
5.81984e-006
5.0351e-006
3.98657e-006
2.69252e-006
2.05937e-006
1.86298e-006
1.55521e-006
1.31091e-006
1.05983e-006
7.29579e-007
6.29558e-007
5.40463e-007
4.75755e-007
3.31895e-007
2.84372e-007
1.79613e-007
1.69914e-007
1.49509e-007
1.2287e-007
8.1939e-008
5.84871e-008
5.3708e-008
4.38195e-008
2.66579e-008
2.06419e-008
1.8626e-008
1.60517e-008
1.2026e-008
8.57786e-009
6.80101e-009
5.88758e-009
4.06675e-009
3.40451e-009
3.04088e-009
2.38548e-009
1.82299e-009
1.49806e-009
1.29441e-009
8.96545e-010
6.23262e-010
5.45616e-010
3.66712e-010
2.86935e-010
2.42316e-010
2.10178e-010
1.88465e-010
9.27647e-011
8.53522e-011
6.86948e-011
4.56709e-011
4.02393e-011
3.09323e-011
2.52011e-011
1.98722e-011
1.57456e-011
1.22425e-011
1.02448e-011
9.1378e-012
8.52731e-012
7.61416e-012
7.26367e-012
6.75428e-012
6.18424e-012
5.46511e-012
5.21032e-012
4.97895e-012
4.83246e-012
4.25108e-012
4.01045e-012
3.90809e-012
3.35685e-012
3.1759e-012
2.92909e-012
2.8307e-012
2.57216e-012
2.40546e-012
2.30488e-012
2.19929e-012
2.07725e-012
1.969e-012
1.93833e-012
1.8384e-012
1.7097e-012
1.51392e-012
1.45089e-012
1.39454e-012
1.27032e-012
1.22124e-012
1.16715e-012
1.08691e-012
1.00444e-012
9.53428e-013
9.22455e-013
8.70624e-013
7.66272e-013
7.48109e-013
7.15475e-013
6.64404e-013
6.33896e-013
5.75694e-013
5.16396e-013
4.79805e-013
4.57964e-013
4.15071e-013
3.93796e-013
3.57953e-013
3.43287e-013
3.22868e-013
2.86399e-013
2.78074e-013
2.68778e-013
2.58116e-013
2.5046e-013
2.45734e-013
2.41382e-013
2.23886e-013
2.20712e-013
2.15277e-013
2.09649e-013
2.07877e-013
2.00272e-013
1.94205e-013
1.92726e-013
1.88853e-013
1.86987e-013
1.78757e-013
1.77161e-013
1.74641e-013
1.70741e-013
1.686e-013
1.6485e-013
1.62583e-013
1.59918e-013
1.53955e-013
1.52681e-013
1.51005e-013
1.50257e-013
1.47254e-013
1.46066e-013
1.44275e-013
1.42338e-013
1.38841e-013
1.38113e-013
1.37392e-013
1.34022e-013
1.31996e-013
1.30427e-013
1.29512e-013
1.27815e-013
1.26745e-013
1.25442e-013
1.23935e-013
1.23415e-013
1.21588e-013
1.19653e-013
1.18466e-013
1.16658e-013
1.15937e-013
1.14531e-013
1.13681e-013
1.12958e-013
1.11655e-013
1.11272e-013
1.11043e-013
1.09918e-013
1.0855e-013
1.07263e-013
1.06096e-013
1.0524e-013
1.04508e-013
1.03236e-013
1.02198e-013
1.01931e-013
1.00743e-013
9.98163e-014
9.94831e-014
9.80026e-014
9.74638e-014
9.64388e-014
9.56529e-014
9.45922e-014
9.42476e-014
9.36114e-014
9.22029e-014
9.1771e-014
9.0963e-014
9.00063e-014
8.97839e-014
8.88173e-014
8.83855e-014
8.66012e-014
8.60843e-014
8.5021e-014
8.43461e-014
8.37599e-014
8.31481e-014
8.25978e-014
8.15945e-014
8.06773e-014
7.97822e-014
7.93653e-014
7.88174e-014
7.80885e-014
7.68779e-014
7.63494e-014
7.56148e-014
7.44799e-014
7.35807e-014
7.31929e-014
7.22937e-014
7.18105e-014
7.10961e-014
7.0315e-014
6.91264e-014
6.85575e-014
6.79871e-014
6.71605e-014
6.67635e-014
6.59292e-014
6.56074e-014
6.49813e-014
6.42048e-014
6.34718e-014
6.32827e-014
6.29582e-014
6.24814e-014
6.1371e-014
6.0593e-014
6.00132e-014
5.97565e-014
5.92833e-014
5.88148e-014
5.79392e-014
5.75869e-014
5.72393e-014
5.6801e-014
5.5862e-014
5.54755e-014
5.53778e-014
5.49873e-014
5.47901e-014
5.4101e-014
5.35862e-014
5.33557e-014
5.29587e-014
5.26128e-014
5.24015e-014
5.16632e-014
5.13248e-014
5.0777e-014
5.04709e-014
5.01942e-014
4.99497e-014
4.94903e-014
4.93085e-014
4.90181e-014
4.87328e-014
4.85363e-014
4.82411e-014
4.79692e-014
4.78264e-014
4.74216e-014
4.72375e-014
4.70208e-014
4.68502e-014
4.64818e-014
4.64291e-014
4.61921e-014
4.58553e-014
4.55396e-014
4.52259e-014
4.50452e-014
4.48166e-014
4.46358e-014
4.44332e-014
4.43381e-014
4.41761e-014
4.39707e-014
4.38079e-014
4.36227e-014
4.34378e-014
4.33111e-014
4.31634e-014
4.29543e-014
4.28217e-014
4.27682e-014
4.2701e-014
4.25035e-014
4.24084e-014
4.22344e-014
4.20904e-014
4.1943e-014
4.19086e-014
4.17335e-014
4.16795e-014
4.14771e-014
4.12387e-014
4.11678e-014
4.10957e-014
4.09472e-014
4.08333e-014
4.07e-014
4.06231e-014
4.05305e-014
4.04149e-014
4.02505e-014
4.01511e-014
4.00767e-014
3.98891e-014
3.97886e-014
3.96941e-014
3.96251e-014
3.94179e-014
3.92688e-014
3.90508e-014
3.90139e-014
3.88152e-014
];
 

     
 a = 1;
 xspace = (a/xspace(1)).*xspace;
 
 moment = (a/moment(1)).*moment;

 x1 = 1:length(xspace);
 x2 = 1:length(moment);

 







%Xspace:dim=400 N*L=400'
error1 = [4.98667e-005
5.02888e-005
4.98263e-005
5.24942e-005
4.97688e-005
4.97709e-005
8.54463e-005
4.98277e-005
7.49415e-005
5.36571e-005
5.00302e-005
5.38638e-005
4.99535e-005
5.01703e-005
5.39826e-005
5.0102e-005
5.10272e-005
9.19744e-005
5.02308e-005
0.000327452
0.000121059
7.03903e-005
7.8883e-005
5.01332e-005
7.41069e-005
0.000109227
6.88744e-005
5.34365e-005
6.07417e-005
5.02927e-005
8.16945e-005
5.02769e-005
6.18795e-005
5.03172e-005
6.0452e-005
5.0566e-005
5.05987e-005
5.65703e-005
0.000116283
5.11557e-005
0.000351772
5.31994e-005
9.64137e-005
6.20173e-005
5.60326e-005
5.06921e-005
5.55717e-005
5.25314e-005
0.000129605
8.06034e-005
5.06508e-005
8.40091e-005
5.0681e-005
5.46886e-005
5.07136e-005
5.93646e-005
5.42565e-005
5.07698e-005
5.20305e-005
5.25645e-005
5.07918e-005
5.15512e-005
5.08223e-005
5.04927e-005];
 %'Moment:dim=400
 error2 = [4.96576e-005
5.11907e-005
4.97442e-005
5.91097e-005
4.97615e-005
5.01439e-005
0.000263643
5.01583e-005
0.000267103
0.000197836
5.39659e-005
0.000280939
0.000140303
0.00102628
0.002498
0.0046519
0.00835397
0.0293713
0.00265939
0.0571981
0.021563
0.086911
0.0339439
0.00513677
0.018586
0.0339332
0.0603855
0.0281871
0.011311
0.00268411
0.0148649
0.00362847
0.00535179
0.000666235
0.00326093
0.00256894
0.000179579
0.00109955
0.00195948
0.0006785
0.00516832
0.00117305
0.000836461
0.000554122
0.000366736
8.89158e-005
0.000275414
0.00016922
0.000588163
0.000177815
5.66034e-005
0.000355449
7.17474e-005
8.94195e-005
5.09024e-005
0.000140682
5.91396e-005
5.07518e-005
5.80591e-005
6.24757e-005
5.08151e-005
7.55186e-005
5.07077e-005
5.10552e-005  ];
 %Xspace:dim=150
error3 = [ 4.98676e-005
5.02981e-005
4.98209e-005
5.2868e-005
4.98824e-005
4.98671e-005
8.74199e-005
4.99867e-005
7.54885e-005
5.40213e-005
4.98956e-005
5.39285e-005
5.00629e-005
5.01185e-005
5.39685e-005
5.02099e-005
5.08298e-005
9.25445e-005
5.01586e-005
0.000337943
0.000124435
7.19535e-005
8.08765e-005
5.00563e-005
7.56403e-005
0.000111637
6.9715e-005
5.35156e-005
6.08406e-005
5.02212e-005
8.20107e-005
5.03578e-005
6.18233e-005
5.0315e-005
6.07227e-005
5.04052e-005
5.04643e-005
5.65431e-005
0.000117053
5.1052e-005
0.000355914
5.30047e-005
9.72386e-005
6.21948e-005
5.60394e-005
5.06199e-005
5.55245e-005
5.24897e-005
0.000130423
8.12226e-005
5.06202e-005
8.50872e-005
5.07565e-005
5.49418e-005
5.06704e-005
5.99006e-005
5.42057e-005
5.06646e-005
5.19075e-005
5.2737e-005
5.09005e-005
5.14896e-005
5.08238e-005
5.03813e-005];
 
 % Moment:dim=150
 error4 = [ 4.96115e-005
5.1337e-005
4.97695e-005
6.43495e-005
4.96329e-005
5.07238e-005
0.000438288
5.18113e-005
0.000427202
0.000425118
6.91511e-005
0.000689167
0.000304561
0.00196927
0.00529785
0.00762103
0.00819783
0.042069
0.00428437
0.102342
0.0194251
0.0868702
0.0547524
0.00662057
0.038633
0.0735519
0.112535
0.0192249
0.0220684
0.00625668
0.031413
0.0110266
0.0143784
0.00257305
0.0124236
0.0106851
0.000710115
0.00298296
0.00657983
0.00219459
0.0166642
0.00403951
0.00235133
0.00177052
0.000562211
0.000225261
0.00135616
0.000808396
0.00205969
0.00051095
6.40742e-005
0.000580767
0.000141106
0.000138488
5.24861e-005
0.000164852
6.21858e-005
5.10088e-005
5.91802e-005
6.40821e-005
5.09181e-005
7.64908e-005
5.07716e-005
5.11738e-005 ];
 

    figure(1);
    pt = semilogy( x1, xspace, 'r-', x1, moment, 'b-', [64,64], [1,1e-20], 'k-');
    set(pt, 'LineWidth',4, 'MarkerSize',6)
    set(pt(3), 'LineWidth',0.5)
    set(gca,'FontSize',14)

    xlim([0,400])    
    text(68,1e-19,'64 ','Interpreter','tex','HorizontalAlignment','left','FontSize',18)

    h=legend('$\hat S$','$\hat M$')
    set(h,'Interpreter','Latex')


 
     figure(2);
    x = 1:length(error1);
    pt = semilogy( x, error1, 'r-o', x, error2, 'b-s',x, error3, 'c--+',x, error4, 'm--v');%, x, mn400, 'b--' )

    set(pt, 'LineWidth',2, 'MarkerSize',6)
    set(pt(3), 'LineWidth',2)
    set(pt(4), 'LineWidth',2)
    
    set(gca,'FontSize',14)
    xlim([0,65]) 
    xlabel('Index of eigenpairs','fontsize',14)
    ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
    
    h=legend('$\hat S$, dim 400','$\hat M$, dim 400','$\hat S$, dim 150','$\hat M$, dim 150')
    set(h,'Interpreter','Latex')
  
%     ah1 = gca;
%     % Legend at axes 1
%     h=legend(ah1,pt(1:2),'$\hat S$, dim 400','$\hat M$, dim 400','location','NorthWest')
%     set(h,'Interpreter','Latex')
% 
%     % Block 2
%     % Axes handle 2 (unvisible, only for place the second legend)
%     ah2=axes('position', get(gca,'position'), 'visible','off');
%     % Legend at axes 2
%     h=legend(ah2,pt(3:4),'$\hat S$, dim 150','$\hat M$, dim 150','location','NorthEast')
%     set(h,'Interpreter','Latex')
%     set(gca,'FontSize',14)

==> figs/fig_string_SMcomp.m <==
 mn100_t18 = [0.00841815736247315
        0.0114095221345104
         0.008887891671635
        0.0142682438738497
        0.0147502996446756
        0.0239747410774711
         0.035102062732875
        0.0489305420530634
        0.0621460690954062
         0.163497037427724
         0.257550574070038
         0.317544746327784
         0.349104891685612
         0.694318297118042
         0.985327507399219
         0.682659860876739
           1.4777945349915
         0.863088713267773
          0.65238590279171
         0.949680633543084
         0.242410135650308
         0.142281020422993
        0.0704550616138199
        0.0546910314133572
       0.00717723514383723
       0.00369464840039896
      0.000437019697952621
     7.88076490637642e-005
     7.49428556267177e-006
     3.50885335299082e-007
     1.53555340949202e-008
     2.54405612397698e-009];
 

 
 sn100_t18 = [3.4195496141009e-011
     3.01420527337422e-011
      3.0831480785449e-011
     3.08488271142413e-011
     3.68402722693314e-011
     3.60205152664193e-011
     3.12351881764076e-011
     3.08304259943807e-011
     4.62617002630506e-011
     3.86285053232919e-011
     3.20102474998568e-011
     2.50616842546971e-011
     1.91371048450633e-011
     4.14676907833727e-011
     2.42116160418051e-011
     3.20135030528833e-011
     2.48307033670295e-011
       2.199137327533e-011
     1.92128362488043e-011
     1.69672692644007e-011
     1.63831821999482e-011
     1.42737627544187e-011
     1.97205366233723e-011
     1.52524765972689e-011
      1.1248497118887e-011
     1.22965619826003e-011
     1.37411937969859e-011
     1.13585263511804e-011
     9.06564209597059e-012
     8.42469608154837e-012
      8.7632591246483e-012
     7.64522748255516e-012];
 
 % 33 eigenvalues
%  mn100_t18 = [0.0865516766120607
%        0.00919140860604018
%         0.0133212636432312
%         0.0103255376960233
%         0.0155101654161672
%         0.0188833345843472
%         0.0332940796405127
%         0.0363567608957423
%         0.0801929659576527
%           0.08387738966188
%          0.132259651107062
%           0.23583964218308
%          0.346255018364009
%           0.54858123171307
%          0.783980450498612
%          0.682557497967762
%           1.01845112029053
%          0.966648175432699
%           1.32690564393731
%          0.642876679956809
%           1.26566531397637
%          0.609418740251656
%          0.233907956999256
%          0.108062950810834
%         0.0775665769572091
%        0.00711560222399153
%        0.00335017508126821
%       0.000348558864123929
%       0.000288692910292601
%      2.35582187419753e-005
%      4.80445220915073e-007
%      4.82546822623784e-008
%      5.77156817260544e-010];
%  
% 
%  
%  sn100_t18 = [3.33859931848218e-010
%      4.12254224086886e-011
%      7.04741030504203e-011
%      8.68539357386838e-011
%      6.25236972268207e-010
%      4.19138605527782e-010
%      2.11797618061452e-009
%      9.19865415123305e-008
%      5.26514070776224e-009
%      1.40323935551317e-007
%      7.96791995737703e-007
%      7.23941656566005e-009
%      8.12809877071576e-011
%      1.21645857742399e-010
%      6.75546833473319e-011
%      5.74919533841691e-011
%       8.4972085310897e-011
%      6.07926097060338e-011
%      2.92610353490249e-010
%      2.87465241161031e-011
%      4.56957919748737e-011
%      3.51805795657309e-011
%      2.80382476374177e-011
%       4.3997412586516e-011
%      2.67465329805218e-011
%      3.23800662817032e-011
%      4.57868672108571e-011
%      1.41451259806644e-011
%        1.952561710188e-011
%      9.64675504515471e-012
%      8.46580677891223e-012
%      7.97482131294025e-012
%      7.44955014264239e-012];
 

 
%  % N = 100, K = 100, tol = -18 so that the dim of S is 100
%  mn100_t18 = [0.0850961489708455
%       0.000489846930182544
%      2.42784932538193e-005
%      2.86742447125012e-006
%      1.23279603389725e-006
%      5.93660405610731e-007
%      3.65443529586837e-007
%      2.52282086944295e-007
%      2.00767546562248e-007
%      2.05378597280576e-007
%      1.63365476317801e-007
%      2.61572063747906e-007
%       2.6240616040754e-007
%      1.63147756868695e-007
%      2.42362978057007e-007
%      1.95429531154012e-007
%       1.8095295787315e-007
%      1.98663982310259e-007
%      1.06972530430567e-007
%      7.67347608452513e-008
%      3.36045685854772e-008
%       1.9124874040318e-008
%         9.01309915101e-009
%       4.8873806855209e-009
%      1.14249307047793e-009
%      4.67436431939974e-010
%      6.36167116630888e-011
%      2.63509844997402e-011
%      1.52411839387093e-012
%      1.10360493564793e-013
%      2.56312429930994e-014
%      2.93679236155841e-016
%      2.34108277643655e-018];
%  
%  % N = 100, tol = -18 so that the dim of S is 100
%  sn100_t18 = [2.95330336251721e-010
%      2.15574438298329e-012
%      1.11120468100503e-013
%      2.06354198672987e-014
%      5.07623887258986e-014
%      8.28336233829847e-015
%      1.66605117820313e-014
%      1.04531745521827e-012
%      2.96677598705749e-014
%      8.26981503582365e-014
%      3.64431293006445e-013
%      9.31316485080283e-016
%      6.28251143331079e-017
%      3.60259323332966e-017
%       2.1298781326853e-017
%      1.12011269125346e-017
%      3.59241173988216e-017
%      7.80935000200465e-018
%      1.10872207485575e-017
%      1.17380509534907e-017
%      3.02969669205272e-018
%      4.68820775250233e-018
%      1.09280441639742e-018
%        8.627798943425e-019
%      8.26355967204749e-019
%      8.98487357978132e-019
%      5.92776779345671e-019
%      3.48919814773123e-019
%      2.65060487948483e-019
%      2.04300921633825e-019
%      1.27762189751031e-019
%      1.04778832516408e-019
%      7.48013073615548e-020];

FigW=16;
FigH=FigW*.6;
 br = 0.6;
 if 1
    x = 1:length(sn100_t18);
    Figure=figure(1);clf;
    set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
    pt = semilogy( x, sn100_t18, 'r-o', x, mn100_t18, 'b-s');%, x, mn400, 'b--' )

    set(pt, 'LineWidth',1,...
            'MarkerSize',6)
    set(gca,'FontSize',14)
    xlabel('Index of eigenpairs','fontsize',14)
    ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
    
    h=legend('$\hat S$','$\hat M$')
    set(h,'Interpreter','Latex')
%     pbaspect([1, br, 1])
%     legend boxoff 
  
 else
    x = 1:length(sn100);
    %  pt = semilogy( x, sn100, 'r-', x, mn80, 'k:.', x, mn100, 'b-.', x, mn100, 'm--');%, x, mn400, 'b--' )
    pt = semilogy( x, sn100_t18, 'r-o', x, mn100_t18, 'b-x');%, x, mn400, 'b--' )

    set(pt, 'LineWidth',3,...
            'MarkerEdgeColor','k',...
            'MarkerFaceColor','k',...
            'MarkerSize',6)
    set(gca,'FontSize',14)
    xlabel('Index of eigenpairs','fontsize',14)
    ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
    % h=legend('$\hat S$','$\hat M, \, K^\prime=80 $','$\hat M, \, K^\prime=100 $', '$\hat M, \, K^\prime=200 $')
    % set(h,'Interpreter','Latex')
    % legend boxoff 
    % Block 1
    % Axes handle 1 (this is the visible axes)
    ah1 = gca;
    % Legend at axes 1
    h=legend(ah1,pt(1),'$\hat S$','location','North')
    set(h,'Interpreter','Latex')
    legend boxoff 

    % Block 2
    % Axes handle 2 (unvisible, only for place the second legend)
    ah2=axes('position', get(gca,'position'), 'visible','off');
    % Legend at axes 2
    h=legend(ah2,pt(2:4),'$\hat M, \, K^\prime=80 $','$\hat M, \, K^\prime=100 $', '$\hat M, \, K^\prime=200 $','location','NorthEast')
    set(h,'Interpreter','Latex')
    legend boxoff 
    set(gca,'FontSize',14)
 end
 

==> figs/fig_string_SMsvs.m <==
sn100 = [15663.0781243012
          2264.47359502131
          748.063158960704
          398.645429384473
          219.364267099575
           125.74186749624
          92.7262059856648
          78.6398882285289
          61.8001490184729
          55.4447593291872
           48.181357449644
          46.1440690332666
          38.6377170949771
          35.1435835867754
          33.2378393491787
          27.6342914546434
          24.4639539669388
          23.0592783657294
          18.1991667428466
          16.0595221317111
          14.2645734217989
            12.48616237036
          11.4673175161508
          9.79756146973637
          7.95697991175285
           7.0451486966827
          6.61717025960917
          5.89079951179871
          5.27930048922311
          4.77831630835458
          4.46563254404696
           3.3255426933531
          2.50355652870529
          1.65409934476875
          1.41307945545288
         0.216213661776112
         0.109089738219456
        0.0357270132343138
       0.00492053812534088
      0.000679089459667949
     8.58043492210711e-005
     9.55285576256036e-006
      1.0192024866122e-006
     1.06548416743653e-007
     1.08684523410299e-008
     1.13257942085119e-009
     9.24637513794489e-011
     1.98856676773233e-011
     1.06114932594827e-011
     7.31079614763204e-012
     4.77863275465049e-012
     4.47130892387043e-012
     3.66101071517178e-012
     2.87128314309401e-012
     2.58946303892556e-012
      2.3228464191525e-012
     1.85131800610183e-012
     1.73782728925851e-012
     1.48985834011699e-012
     1.31522899891852e-012
     1.18472352923236e-012
     1.03820532930333e-012
     8.86947484558566e-013
     8.41378954921285e-013
     8.03147908152604e-013
     7.41873509146142e-013
     6.74299225788602e-013
     5.62037517176483e-013
     5.36110560706708e-013
     5.19493249146623e-013
     5.02930226024277e-013
      4.4753913830593e-013
     4.08132167665251e-013
      3.9073644954557e-013
      3.5810395344735e-013
     3.19770708135443e-013
     3.10347133727209e-013
      2.9463293796926e-013
     2.78188541543522e-013
     2.51672041720521e-013
       2.381818110122e-013
     2.27513315180844e-013
     2.18614881245011e-013
     1.98830989704077e-013
     1.88023381292516e-013
     1.83521596461249e-013
      1.7265004257444e-013
     1.62249962035133e-013
     1.55666556346147e-013
      1.4166131971235e-013
     1.29603330829482e-013
     1.25288810880096e-013
     1.19049074360706e-013
     1.09306354255238e-013
     1.05807261590929e-013
     9.49778543248697e-014
     9.27249148756943e-014
     8.31747945424742e-014
     7.39898396243613e-014
     6.61630304716557e-014];
 mn80 = [6660434.28150787
          596277.145904333
          186310.649832878
          85543.2554237418
          61546.2894246414
          39940.9183344855
          20386.3456925592
          11807.6402458074
          6209.44592841508
          3549.27263930826
          1729.53862076036
          835.384147058771
          386.370362098529
          176.383717606225
          76.1402910389128
          42.1204920092564
          17.4998475928189
          7.85065310783871
          2.74660824643232
          1.17103635964441
         0.483249776145598
         0.203501528251871
        0.0746883333203084
        0.0291117824658533
       0.00973605182596226
        0.0034025363996332
        0.0012062277564713
      0.000280347288320809
     9.36060270677783e-005
     1.94653076506529e-005
     2.37645973607965e-006
     1.99424302550906e-007
     1.45211301843643e-007
     9.47164135529405e-009
     2.49499981104521e-009
     2.27338004031511e-009
      1.6154738086734e-009
     1.28854060763994e-009
     1.23495924109577e-009
     8.48146558220245e-010
     7.96355135591604e-010
     6.61998375123547e-010
     6.13085264705362e-010
      5.2690013468922e-010
     4.21527074418466e-010
     3.91359634347789e-010
     3.36124771434686e-010
     2.81299764765948e-010
     2.59137142117574e-010
     2.53132558775299e-010
     2.47481100965105e-010
      2.4573876654195e-010
     2.40535478531136e-010
     2.38478459817368e-010
     2.36576988046051e-010
     2.35217359513068e-010
     2.33139356807266e-010
     2.32088808898045e-010
     2.31581984824769e-010
     2.29223835002578e-010
     2.25548349160537e-010
     2.23080705714749e-010
     2.21242444864041e-010
     2.20227285459726e-010
       2.191744344394e-010
     2.17342897105672e-010
     2.15239538373176e-010
     2.13836094620741e-010
     2.12157114159379e-010
     2.10791671796848e-010
     2.10542525145012e-010
     2.08546176897172e-010
     2.07685708708982e-010
     2.05554787738067e-010
     2.03835101884181e-010
     2.02912146831721e-010
     2.00799724687601e-010
     1.98582397958415e-010
     1.95597984737557e-010
     1.93806231053833e-010];
 
 mn100 = [7300419.53470099
          679614.504746199
          195966.703366577
          96687.9595130186
          73545.1485067674
          43686.7102764848
          25113.8097522358
          14590.7431249678
          7546.06670336082
          4405.04956541374
          2201.65872547342
          1097.25747406202
          529.856307745516
          280.918733969421
          133.169245269317
          64.2221903782388
          30.0582018455611
          14.2396165769185
          5.58388439336276
          2.41925249026652
          1.06125962963595
         0.410900590456145
         0.146188229870219
        0.0545811804642669
        0.0206300355698949
       0.00745051621749945
        0.0026029419734269
      0.000793618615783897
      0.000212642063623572
     5.16991472525395e-005
     1.20767778798556e-005
     1.75938790279669e-006
     1.11378343236605e-006
     3.29676590567067e-008
     1.22446104090671e-008
     3.17388048606706e-009
     2.32295983285358e-009
     2.27452730778454e-009
      2.1139053447741e-009
     1.93827032366644e-009
     1.65340476457641e-009
     1.13446571066999e-009
     9.91228985227765e-010
      8.5366173065777e-010
     7.91482304364047e-010
     5.79101370635974e-010
     4.88938398668348e-010
      3.6627905275618e-010
     2.92846521970209e-010
     2.83570444907331e-010
     2.60742582323625e-010
     2.53519617227536e-010
     2.49819005296995e-010
     2.45960482245071e-010
     2.44951792279073e-010
     2.41633446440415e-010
     2.39489828395009e-010
     2.38007324120481e-010
     2.36430218504231e-010
     2.34698108331579e-010
     2.32416172985409e-010
     2.31142027719499e-010
     2.29656330360068e-010
     2.27174270046064e-010
     2.24977427802438e-010
      2.2446331397473e-010
     2.22664173118925e-010
     2.21478609328924e-010
      2.1947038818614e-010
      2.1767836776866e-010
     2.16969596924245e-010
     2.14757239495205e-010
      2.1353737111875e-010
     2.12130122687353e-010
     2.10572362706522e-010
     2.09481704040783e-010
     2.07285669932709e-010
     2.06061585557924e-010
      2.0477505741927e-010
     2.03825142179192e-010
     2.02606781785627e-010
     2.01263416861718e-010
     2.00850884602566e-010
     1.99373326365027e-010
     1.98588989131681e-010
     1.97810759546863e-010
     1.96832913733968e-010
      1.9579488001253e-010
      1.9409056810954e-010
      1.9349323311365e-010
     1.92380951424365e-010
     1.92012777047306e-010
     1.89056061475387e-010
     1.88112040101279e-010
     1.86627133668006e-010
     1.84861752678313e-010
     1.84098963571924e-010
     1.82460690477797e-010
     1.78988822809617e-010
     1.78318645002064e-010];
 
 mn200 = [9682873.42332267
          1024204.21424518
          312625.783693436
          133227.453359517
          95829.5994065471
          62632.9583080663
          38642.1905890304
          24035.8972299134
          14113.0488817979
           8355.9008287548
          4585.16760569127
          2230.75501421724
          1119.22892268512
          640.376265031382
           316.92949839958
          160.853184663203
          83.6358700955854
          41.3082560161459
          19.1041541467113
          8.97124639304978
          3.83265658892422
          1.62969767302958
         0.608634405783297
         0.245405722574955
        0.0945207438386075
        0.0341331193697844
        0.0125717235824253
        0.0100249932931293
       0.00547155013135414
       0.00182924741772973
      0.000602813853215336
      0.000129573112567846
     6.33420613615697e-005
     2.95599443073274e-005
     2.13457705449326e-006
     1.16752396577277e-006
     5.81446968235476e-007
     1.05814434137177e-008
     5.55571529964513e-009
     2.94236538752046e-009
     1.46208123872798e-009
     1.30115328048912e-009
     1.12312008423973e-009
     9.73143612661857e-010
     9.24642498142194e-010
     9.08826951940967e-010
     8.90898427005167e-010
     8.64191640781464e-010
     8.23725184272804e-010
     8.21119745649869e-010
     7.89125908747218e-010
     7.63280993684419e-010
     7.49862222022802e-010
      7.2630767905317e-010
     7.15645324325159e-010
       6.962847502246e-010
     6.79785441018506e-010
     6.75885588495786e-010
     6.63429843312427e-010
     6.49929147088742e-010
     6.35150500700354e-010
     6.24287226845297e-010
      6.0171354787705e-010
      5.8973403049748e-010
     5.54240845091699e-010
     5.45960753299016e-010
     5.38957162406942e-010
     5.15377565634775e-010
     4.95472849331575e-010
     4.53523117862068e-010
     4.25928408379415e-010
     3.43129309347435e-010
       3.157334581763e-010
     3.14227667601365e-010
     3.13016923846521e-010
     3.09439383290289e-010
     3.08521917088563e-010
     3.06238114110594e-010
     3.05011844969575e-010
     3.04332193603908e-010
     3.03764644842619e-010
     3.01924001846399e-010
     3.01441709948727e-010
     2.99731710172601e-010
     2.98396197602348e-010
     2.97869981105655e-010
     2.96263837192143e-010
     2.95208797836913e-010
     2.94276346360747e-010
     2.93153475338104e-010
     2.91931054839455e-010
     2.91101330923212e-010
     2.90079203070485e-010
     2.88472933041187e-010
     2.87734189701621e-010
     2.87390014128519e-010
     2.86549687672094e-010
     2.85813556943351e-010
      2.8516598497876e-010
     2.84728485180022e-010
     2.82848202469598e-010
     2.82068112814614e-010
     2.81883183271833e-010
     2.80607572508372e-010
     2.79832635933581e-010
     2.79085116991924e-010
     2.78130030896696e-010
     2.77884936689715e-010
     2.76780894891082e-010
     2.75161049655608e-010
     2.74833697308066e-010
     2.73980758973761e-010
     2.72838765206443e-010
     2.72275350562943e-010
     2.71456208468596e-010
     2.69989442913956e-010
     2.69625176827896e-010
     2.69368644854603e-010
      2.6874823498847e-010
     2.68192964930421e-010
     2.67781321078536e-010
     2.66925470011317e-010
     2.65997273520579e-010
     2.65188253241214e-010
     2.65048453401253e-010
     2.64287380762026e-010
     2.63356387270788e-010
     2.63120870792476e-010
     2.61760604468443e-010
     2.60848261850138e-010
     2.60282807524669e-010
     2.59799077255369e-010
     2.59427619348771e-010
     2.58176263067065e-010
     2.57486931570096e-010
     2.56840904057182e-010
     2.56654830206706e-010
     2.55410496467602e-010
     2.54444912276375e-010
     2.54042595743016e-010
     2.53241429087545e-010
     2.52318147709927e-010
     2.51980233367082e-010
     2.51086104514541e-010
     2.50705570308935e-010
     2.49692728889272e-010
     2.48837433235008e-010
     2.48280493408205e-010
     2.47591589881223e-010
     2.46855307654838e-010
     2.45831668593638e-010
     2.44743356478392e-010
     2.44361009277686e-010
     2.43961533419102e-010
     2.42930868872566e-010
     2.42352410633875e-010
     2.42026746304296e-010
     2.40903834413397e-010
      2.4007244206277e-010
     2.39608256707504e-010
     2.38698167134929e-010
     2.38366833013538e-010
     2.37597614557985e-010
     2.37008295321801e-010
     2.36419060015317e-010
     2.35966746423878e-010
     2.35359951485411e-010
     2.34828030699784e-010
     2.34227878290318e-010
     2.33682263653213e-010
     2.33159946041306e-010
     2.32366962157676e-010
     2.31708001300119e-010
     2.30838846897865e-010
     2.29845105264529e-010
     2.29643372721556e-010
     2.28345066464189e-010
     2.27107945940437e-010
     2.26508419581358e-010
     2.26261918472545e-010
     2.25665376724439e-010
      2.2494613661171e-010
      2.2432413907063e-010
     2.23583536917883e-010
     2.22639527298271e-010
      2.2205944108302e-010
     2.20977752167698e-010
     2.20568211827775e-010
     2.20079289817946e-010
     2.18956529064478e-010
     2.17973711314565e-010
     2.17150089210351e-010
     2.16171752070881e-010
     2.15297358998875e-010
     2.14094684214183e-010
     2.13544638376895e-010
     2.13119331158226e-010
      2.1039771002274e-010
     2.08685094083477e-010
     2.07820727366195e-010];
 
 % N = 100, K = 100, tol = -18 so that the dim of S is 100
 % 32 eigenvalues
%  mn100_t18 = [7188701.70046592
%           669231.531156736
%            204066.92311877
%           91954.1089209362
%           65219.6418289115
%            42070.216786668
%            23692.156784087
%           13191.5814366017
%           7208.58713782009
%           4218.50274484074
%           2194.57462562757
%           1058.99108670971
%           507.243625806784
%           242.643819303058
%           116.751773537052
%           59.5731406760385
%           28.5770220493316
%           13.4729075538336
%           6.33257717824304
%           2.52196894243473
%          0.978773488046966
%          0.381123693835568
%          0.159280986060973
%          0.061426646340326
%         0.0227143732358675
%        0.00788330726202268
%         0.0028114077109785
%       0.000824661097213299
%        0.00022995787000493
%      5.89002189399379e-005
%      1.30821825436722e-005
%      1.94517302204414e-006
%      1.18701254950392e-006
%       3.2507366736571e-008
%      1.14201889774826e-008
%       2.7288827880805e-009
%      2.22946448478612e-009
%      2.06298803382835e-009
%      1.85921222375002e-009
%      1.68717662043459e-009
%      1.49216547176891e-009
%      1.14524956741867e-009
%      8.61178816337102e-010
%       7.0361639675807e-010
%      6.29856647090166e-010
%      5.93511119588058e-010
%      4.12967291607771e-010
%      3.83443111963746e-010
%      3.36321321060636e-010
%      2.58338131605889e-010
%      2.54022556442463e-010
%      2.50325164229723e-010
%      2.48265334476347e-010
%      2.45490617901618e-010
%      2.39882953144111e-010
%      2.38260176969704e-010
%      2.37589404131196e-010
%      2.35578941446036e-010
%      2.33345316210216e-010
%      2.29412519483669e-010
%      2.28313424519312e-010
%      2.27118800038001e-010
%      2.25546533629583e-010
%      2.23158798990495e-010
%      2.22414886676343e-010
%       2.1955791533335e-010
%      2.18903502727918e-010
%      2.18230895584415e-010
%      2.15979736825285e-010
%      2.15605079521605e-010
%       2.1432210532776e-010
%      2.13094213000819e-010
%      2.11531078929218e-010
%      2.10276386917555e-010
%      2.09114979983168e-010
%      2.07793311947355e-010
%      2.07268230226733e-010
%      2.05750785808441e-010
%      2.04802877629178e-010
%      2.03550671048806e-010
%      2.02680149332596e-010
%       2.0122568001137e-010
%      2.00044702155563e-010
%      1.98563980835766e-010
%      1.97782972401303e-010
%      1.96526277835223e-010
%      1.95164682711558e-010
%      1.93773686069119e-010
%      1.93071828654393e-010
%      1.92641231298217e-010
%      1.91234949269452e-010
%      1.88645829051207e-010
%      1.87579599752582e-010
%      1.85640425890931e-010
%      1.85139891388634e-010
%      1.84418234340587e-010
%      1.83479852027443e-010
%      1.81448770622741e-010
%      1.79914876407038e-010
%      1.79094447282591e-010];
%  
% %  N = 100, tol = -18 so that the dim of S is 100
%  sn100_t18 = [15542.5473103867
%           2242.46611901272
%           748.673995833877
%           414.506009162116
%           208.427445547324
%           133.545729231056
%            93.083182132506
%           72.7061687130566
%           54.4764200773042
%           52.6212680206207
%           47.6564781987656
%           43.7770505973444
%           37.7077065373747
%           34.3902849577655
%           30.3901887871728
%           24.7427046594964
%           23.5569760339088
%           21.2135844500645
%           17.9357600205649
%           15.3764082639446
%           14.7505746658185
%           12.7759154284332
%           10.0933142460306
%           9.75653141139568
%           8.12574689627827
%           6.63929823876105
%           5.82234844379367
%           5.18140891443455
%           3.55611368990694
%           3.11763896281683
%           2.40282550338898
%           2.33512285412871
%           1.58967905324532
%           1.19390480286819
%          0.428813543567773
%          0.114696044142764
%          0.063170644834459
%         0.0165135713097362
%        0.00345169015358912
%        0.00041680807118354
%      6.13850146696151e-005
%      9.60431470240184e-006
%       9.4066436423449e-007
%      8.04717305556149e-008
%       8.6192842087664e-009
%      9.23265088261495e-010
%      8.39022851554749e-011
%      1.94285356614586e-011
%      1.02600702939199e-011
%      7.92403095581694e-012
%      5.12410321185217e-012
%      4.51815985116451e-012
%      3.70620967782689e-012
%      2.65699333782973e-012
%      2.57961952733166e-012
%      2.28293328896838e-012
%      1.89395971314504e-012
%      1.73322091223972e-012
%      1.52072281737721e-012
%      1.36377515427141e-012
%      1.13989065395343e-012
%      1.04694955831871e-012
%      9.27371545840022e-013
%      8.43155621005266e-013
%      7.59182843718098e-013
%      7.10154695288172e-013
%      6.80737992414915e-013
%      5.57603505097808e-013
%      5.32151623568444e-013
%      4.89024294290347e-013
%      4.50164558407148e-013
%      4.25379485478934e-013
%      4.00579002150633e-013
%      3.73339247704676e-013
%      3.59471257866918e-013
%      3.34556594758471e-013
%      3.01264477472988e-013
%       2.8668320000016e-013
%      2.67065694208011e-013
%      2.48201377891376e-013
%      2.32984333572823e-013
%      2.25271517651621e-013
%      2.09540748467769e-013
%      2.00172740124314e-013
%      1.87782766261235e-013
%      1.82914143449923e-013
%      1.71173838647629e-013
%      1.61326003569088e-013
%      1.52319294318013e-013
%      1.44303688605886e-013
%      1.35987939914317e-013
%      1.27143650382829e-013
%       1.2269313169604e-013
%      1.14611740817463e-013
%      1.08968914829083e-013
%      9.98586531251633e-014
%      9.20525042182926e-014
%      8.53555527731791e-014
%      7.79313414420391e-014
%      6.18376731531535e-014];


mn100_t18 = [6785450.07381545
          713753.455770729
          208087.336973133
          99609.9925608968
          59094.7595759582
          34232.3586955426
          18364.7236157182
          9829.54031391302
          5421.18592540861
          3214.94293768584
          2098.59814479621
          1296.26207923736
          650.648182759864
          341.352509788187
          154.566360843978
          72.5394043988162
          34.8656252309942
          14.3229754568071
          6.46612369002956
          2.70404992252551
          1.24317225933428
          0.44669313415475
         0.169143793962104
        0.0655585743909384
        0.0244620934588218
       0.00830076869044731
       0.00282174525589428
      0.000727000835518258
      0.000236276079038694
     5.60834631742606e-005
     1.09516574378746e-005
     1.66446014543645e-006
      2.2174164590547e-008
     1.45943404138389e-008
     1.04338919296636e-008
      2.7625287651845e-009
     2.60820986899212e-009
     1.99299943758081e-009
     1.94484736395048e-009
     1.56447982163454e-009
     1.06941937865151e-009
      9.8551670321451e-010
     8.40521885279653e-010
     8.04795456900998e-010
     6.15801141708356e-010
     5.23841645450267e-010
     4.04448989535617e-010
     3.29240007514199e-010
      3.2500553148295e-010
     2.94189596088168e-010
     2.53146826990382e-010
     2.51267446418852e-010
     2.48849988704437e-010
     2.46443009771985e-010
     2.45095932105356e-010
     2.39660614339132e-010
     2.38218021927325e-010
     2.37377831667585e-010
     2.33886153110226e-010
      2.3320225846302e-010
     2.29361370514142e-010
     2.27952043573316e-010
     2.26308282221987e-010
      2.2317440351484e-010
     2.22376271395676e-010
     2.22099008125315e-010
     2.19662250751786e-010
     2.17922698081403e-010
     2.16870526593942e-010
     2.15944680041719e-010
     2.13659327754722e-010
     2.12714597932089e-010
      2.1038443913639e-010
     2.09922818445976e-010
     2.07990916748978e-010
     2.06440079778993e-010
     2.05561474655282e-010
     2.04596942237367e-010
     2.03480559649684e-010
     2.01488483469429e-010
     2.00832645965811e-010
     1.99684252203174e-010
     1.98284158807561e-010
     1.97452446987392e-010
     1.96534494537038e-010
     1.94997301456073e-010
     1.93904837986335e-010
     1.92729038548923e-010
     1.91619294580344e-010
     1.90331671518296e-010
     1.89451352012088e-010
     1.88726970449347e-010
     1.86846673917854e-010
     1.85355033429111e-010
     1.84514825280989e-010
     1.83277762478454e-010
     1.81686710121077e-010
     1.80489057601879e-010
     1.78987518000411e-010
     1.76807149718157e-010];
 
%  N = 100, tol = -18 so that the dim of S is 100
 sn100_t18 = [29998.3776822
          4169.16872921226
          1561.30333180263
          749.588493466691
          412.763578138256
          279.407810994713
          191.340677558941
          155.694141926763
          110.902647893635
          96.6573900865479
          85.6770056815997
          82.6024128460579
          73.9234295534958
          67.7215004194436
          60.7417140158101
          52.2521134035134
          46.4841299658878
          45.1175996247765
          42.4634515383266
          39.6741581332282
          35.0507998417507
          33.7537501961616
          28.5353630099919
          24.6231905375055
           23.078724244344
           20.449829567659
          19.2593515800341
          17.5349275382295
          17.2555772344562
          15.4770114259813
          13.6258632821207
          12.5623465840714
          12.0885010217027
          4.01400273511318
         0.935444541359844
          0.73886197343201
         0.117954610561488
        0.0129486137582576
       0.00192117784203567
      0.000338111740140276
     5.45838128988817e-005
     6.41130876954327e-006
     6.70856957732906e-007
     7.37235982159396e-008
     5.89927932501464e-009
     5.41263297362538e-010
     5.20920168006899e-011
     4.14912531865564e-011
     2.05710120728342e-011
     1.48944633482885e-011
     8.72560533379104e-012
     8.03226727695854e-012
     4.84282432040711e-012
     4.02230447572633e-012
     3.63642243749188e-012
     2.71016867812343e-012
     2.05563756304876e-012
     1.82730509287465e-012
      1.3845235576221e-012
     1.29537261518962e-012
     1.22645182912171e-012
     1.19725003508724e-012
     1.08727437567159e-012
     9.87287102046252e-013
     8.81886108708921e-013
     8.36587327440024e-013
     8.19687680619695e-013
     7.60898190635956e-013
     7.33900355023519e-013
      6.8385037188999e-013
      6.7003264969372e-013
     6.42927456915023e-013
      5.9152349913893e-013
     5.41803708283231e-013
     5.20789986819986e-013
     4.94196814252466e-013
     4.68276838606638e-013
     4.45553812190867e-013
     4.21459377711444e-013
     3.85547577616535e-013
     3.66197317225361e-013
     3.49019607110567e-013
     3.41307099657082e-013
     3.05914979038591e-013
     2.82815253282554e-013
     2.62970571390286e-013
     2.44368541314237e-013
     2.34069545202014e-013
     2.29033969596266e-013
     2.17269776841391e-013
      1.9524313156924e-013
     1.90102258038483e-013
     1.77781003436718e-013
     1.65916345184509e-013
     1.57827739466768e-013
     1.47363501884621e-013
       1.397179350069e-013
     1.02023177292164e-013
     9.30804990699832e-014
     8.28814869438184e-014];
 



 a = 1;
 sn100 = (a/sn100(1)).*sn100;
 sn100_t18 = (a/sn100_t18(1)).*sn100_t18;
 mn80 = (a/mn80(1)).*mn80;
 mn100 = (a/mn100(1)).*mn100;
 mn100_t18 = (a/mn100_t18(1)).*mn100_t18;
 mn200 = (a/mn200(1)).*mn200;
 x1 = 1:length(sn100);
 x2 = 1:length(mn80);
 x3 = 1:length(mn100);
 x4 = 1:length(mn200);
 x5 = 1:length(mn100_t18);
 x6 = 1:length(sn100_t18);
 br = 0.6;
 
if 1
        Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
    pt = semilogy( x6, sn100_t18, 'r-o', x6, mn100_t18, 'b-s', [32,32], [1,1e-20], 'k-');
    set(pt, 'LineWidth',1, 'MarkerSize',6)
    set(pt(3), 'LineWidth',0.5)
    set(gca,'FontSize',14)
%     xlabel('Index of singular values','fontsize',14)
    % ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
    xlim([0,110])
%     ylim([1,1.0e-18])
%     
    text(33,3e-19,'32','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
    xbounds = xlim()
    set(gca, 'xtick', xbounds(1):10:xbounds(2))

    h=legend('$\hat S$','$\hat M$')
    set(h,'Interpreter','Latex')
     pbaspect([1, br, 1])
%     legend boxoff 
    % Block 1
    % Axes handle 1 (this is the visible axes)
%     ah1 = gca;
%     % Legend at axes 1
%     h=legend(ah1,pt(1),'$\hat S$','location','North')
%     set(h,'Interpreter','Latex')
%     legend boxoff 
% 
%     % Block 2
%     % Axes handle 2 (unvisible, only for place the second legend)
%     ah2=axes('position', get(gca,'position'), 'visible','off');
%     % Legend at axes 2
%     h=legend(ah2,pt(2:4),'$\hat M, \, K^\prime=80 $','$\hat M, \, K^\prime=100 $', '$\hat M, \, K^\prime=200 $','location','NorthEast')
%     set(h,'Interpreter','Latex')
%     legend boxoff 
%     set(gca,'FontSize',14)


else
         pt = semilogy( x1, sn100, 'r-', x2, mn80, 'k:.', x3, mn100, 'b-.', x4, mn200, 'm--', [33,33], [1,1e-20], 'k-');%, x, mn400, 'b--' )
    %  pt = semilogy( x1, sn100, 'r-', x2, mn80, 'k.-', x3, mn100, 'b-o', x4, mn200, 'm+-');%, x, mn400, 'b--' )

     set(pt, 'LineWidth',3)
     set(pt(5), 'LineWidth',0.5)
    set(gca,'FontSize',14)
%     xlabel('Index of singular values','fontsize',14)
    % ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
    xlim([0,110])
    xbounds = xlim()
    set(gca, 'xtick', xbounds(1):10:xbounds(2))

    % h=legend('$\hat S$','$\hat M, \, K^\prime=80 $','$\hat M, \, K^\prime=100 $', '$\hat M, \, K^\prime=200 $')
    % set(h,'Interpreter','Latex')
    % legend boxoff 
    % Block 1
    % Axes handle 1 (this is the visible axes)
    ah1 = gca;
    % Legend at axes 1
    h=legend(ah1,pt(1),'$\hat S$','location','North')
    set(h,'Interpreter','Latex')
    legend boxoff 

    % Block 2
    % Axes handle 2 (unvisible, only for place the second legend)
    ah2=axes('position', get(gca,'position'), 'visible','off');
    % Legend at axes 2
    h=legend(ah2,pt(2:4),'$\hat M, \, K^\prime=80 $','$\hat M, \, K^\prime=100 $', '$\hat M, \, K^\prime=200 $','location','NorthEast')
    set(h,'Interpreter','Latex')
    legend boxoff 
    set(gca,'FontSize',14)

end
 

==> figs/fig_string_nC.m <==
sn100_t18 = [0.000940743493647793
      0.000626307215254446
      0.000614936946147985
       0.00063405697611063
       0.00269805826118809
      0.000667238762449252
      0.000679034216608992
      0.000706506846778515
      0.000763382273677642
       0.00100312805820178
       0.00136094366849976
       0.00107607430227031
       0.00125967547662625
       0.00243103605602077
       0.00250623492709589
       0.00212810509063472
       0.00329937575346488
       0.00598459777596646
       0.00355059951265207
       0.00595900345395889
       0.00698562797869313
       0.00540773393579996
        0.0277311841810688
       0.00698903104780832
       0.00953323710736177
        0.0111228160556375
       0.00870412155070646
        0.0246641400585239
       0.00859451453625226
        0.0962961211979594
       0.00710355554750815
      0.000602175485751275
     2.32287136657573e-010
         0.208792267011382
         0.253247213111392
         0.317499535799117
         0.450956629801419
         0.492442404166372
         0.674108359380036
         0.918149768979414
         0.934974404777745
         0.969653079634386
         0.965425853056436
          1.10302617498815
          1.90220830307769
          2.33984349245154
          2.85656987319729
          4.64749650270279
          3.90757123163638
          7.86678451159843
          8.31843282237741
          8.35124243385147
          11.5942015848684
          10.1080405971285
          14.2421749999479
          15.0872596672361
          14.8233301572135
          14.6978617540928
          14.8215794230623
          15.8413186922394
          16.1932044113141
          20.7246148580581
          18.6118969297448
          20.3787249547475
          17.7828548791826
          16.4068706656685
          16.7142982283426
          17.7104302176462
          17.1575325362315
          17.5606818488455
          17.4905368690078
          18.1339752001837
          15.7993748425042
          16.3151414906847
          15.6528598250831
          18.0682281113288
          17.5515888328035
           17.680617877909
          17.6948163928308
          17.5814211079588
          17.5617346748445
          16.9784482285179
          16.2095279646349
          17.1342230109121
          18.0678998002127
          18.3885963088388
          17.1256498873902
          18.9678860960065
          19.3497020607486
          23.8290990148424
          24.8887689480989
          23.6361760736511
          24.4227708701951
          23.9530681161823
          22.6584065454066
           22.247870732764
           24.091532636241
           24.358190773503
          23.3851147745649
          22.3955636837084
          24.1017908917877
          31.1555081332448
          28.1476542408313
          28.5890823092602
          30.3410168353202
          27.6283722316767
          31.3700454736017
          33.5886307009417
          35.4938981366227
          35.8773964595847
           32.138155380335
          33.8505312298306
          37.9074139522422
          34.5274249902841
          39.3277392130082
          38.2943269638301
          38.7406924680039
           35.246734292362
          36.7062345586333
          34.2801795183101];
      
mn100_t18 = [0.000935402592018421
      0.000566576343542027
      0.000524867386741605
      0.000543227572797579
       0.00267867074868539
      0.000580765128710029
      0.000594041363008844
      0.000625307151925647
      0.000689185269242671
      0.000948488972660811
       0.00132252391020789
        0.0010269330780435
       0.00121929815514165
       0.00241949423624376
       0.00249477433481229
       0.00211343073029852
       0.00330681507904827
       0.00600680380649421
       0.00356308906677608
       0.00600352682689105
       0.00703156389587741
       0.00545151560467144
        0.0286792923935302
       0.00704393196460646
       0.00961429742381407
        0.0111889857999585
        0.0087620097829751
        0.0247770454412194
       0.00863457690510283
        0.0964063852741913
       0.00712000839835705
      0.000503149065213878
     4.88154780309045e-010
        0.0282123233295215
        0.0513515954432868
        0.0773162256784432
        0.0898747690696169
          0.10362471204922
         0.116374286377004
         0.190541433076719
         0.207722424921607
         0.223413464168821
           0.2108514210654
         0.427888497763682
         0.393736670758964
         0.369074452697141
         0.517139500958844
         0.539145793365983
          0.59772819575138
          0.70040923805206
         0.745951381542837
         0.716069961815638
          0.77526648894562
         0.897870316273116
         0.905662823492515
         0.895143612370233
         0.839232589111269
         0.938441508932015
         0.855769549500872
          1.05920819229543
            1.107355018343
          1.23173102223766
          1.29599463391049
          1.29119856192316
          1.36593591441575
          1.63192123757271
          1.57107757890415
          1.59850835870126
          1.88167774014795
          1.92355032033137
          2.05157903477155
          2.30021156837918
          2.25325315023971
          2.28845378088786
           2.4264076446695
          2.53540558483855
          2.64180736722224
          2.68758684854363
          2.84719818029785
          3.04224021339668
           3.4829419565481
           3.7676558096798
          3.87009549053808
          4.11352598652062
          4.03577631967378
          4.28408794051416
          4.25830363792139
          4.48255591325579
          4.61721807335895
          4.63401033429721
          4.50718833324178
          4.81526331879613
          4.79123954042287
           4.7042287766383
          4.89700276932083
          5.01522127273943
          4.96074549088011
          5.02706307101452
          5.37780081471249
          5.75390802889406
          6.09910831667484
          6.38903558030041
          6.48825238690073
          6.56452538586745
          7.07203147073192
          6.90501004886848
          6.70637243864411
          6.64070349066779
          6.73633066616804
          6.80226852749419
          6.95856172062372
          7.24374580425143
          7.00400098916313
           6.9287028656315
          7.20567226698416
          7.20072336730919
           7.4483761284733
          7.50553451743312
          7.36437076065881
          7.33559641693317
          7.44181598602619
           7.6915705496766
          7.87754683306514
          8.16804000638529
          8.32617675629213
          8.08182601092435
           8.2146309334222
          8.69985398876886];      
      
x1 = 1:length(sn100_t18);   
x2 = 1:length(mn100_t18); 
pt = semilogy( x1, sn100_t18, 'r-o', x2, mn100_t18, 'b-s');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(gca,'FontSize',14)
xlabel('Index \itk\rm of singular values of \itH','fontsize',14)
ylabel('\itRes_k','fontsize',14)
% ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)
% xlim([0,110])
%     
text(22,5e-10,'33','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
xbounds = xlim()
set(gca, 'xtick', xbounds(1):20:xbounds(2))

h=legend('$\hat S$','$\hat M$','location','SouthEast')
set(h,'Interpreter','Latex') 
      

==> figs/fig_string_svs.m <==
sv = [0.894652862205479
        0.0107188443236165
       0.00073446516430295
      0.000142690203806239
     4.42716958666643e-005
     1.78607413205192e-005
     8.51523590392841e-006
     4.55592852360783e-006
     2.65208437627655e-006
     1.64642325718419e-006
     1.07525126504449e-006
     7.31588687768339e-007
     5.14867660998824e-007
     3.72761776262894e-007
     2.76463769967895e-007
     2.09344761716531e-007
     1.61410496612853e-007
     1.26441580512971e-007
     1.00448586707724e-007
        8.08033803925e-008
     6.57332282166887e-008
     5.40169025666274e-008
     4.47970143762961e-008
     3.74612141283798e-008
     3.15652864054196e-008
     2.67823360816488e-008
     2.28685687701564e-008
     1.96398058707368e-008
     1.69550005566427e-008
     1.47041597676984e-008
     1.27981013781245e-008
     1.11523411951287e-008
     9.17079556547365e-009];
 
 pt = semilogy( sv, 'k-o');%, x, mn400, 'b--' )

    set(pt, 'LineWidth',1, 'MarkerSize',6)
    set(gca,'FontSize',14)
%     xlabel('Index of eigenpairs','fontsize',14)
%     ylabel('Residual ||\itT\rm(\it\lambda_j\rm)\itv_j\rm||_2','fontsize',14)


